Dark lenses through the dust: parallax microlensing events in the VVV

We use near-infrared photometry and astrometry from the VISTA Variables in the Via Lactea (VVV) survey to analyse microlensing events containing annual microlensing parallax information. These events are located in highly extincted and low-latitude regions of the Galactic bulge typically off-limits to optical microlensing surveys. We fit a catalog of $1959$ events previously found in the VVV and extract $21$ microlensing parallax candidates. The fitting is done using nested sampling to automatically characterise the multi-modal and degenerate posterior distributions of the annual microlensing parallax signal. We compute the probability density in lens mass-distance using the source proper motion and a Galactic model of disc and bulge deflectors. By comparing the expected flux from a main sequence lens to the baseline magnitude and blending parameter, we identify 4 candidates which have probability $> 50$% that the lens is dark. The strongest candidate corresponds to a nearby ($\approx0.78$ kpc), medium-mass ($1.46^{+1.13}_{-0.71} \ M_{\odot}$) dark remnant as lens. In the next strongest, the lens is located at heliocentric distance $\approx5.3$ kpc. It is a dark remnant with a mass of $1.63^{+1.15}_{-0.70} \ M_{\odot}$. Both of those candidates are most likely neutron stars, though possibly high-mass white dwarfs. The last two events may also be caused by dark remnants, though we are unable to rule out other possibilities because of limitations in the data.

==> anc/DarkLens_results.csv <==
eventid,RA,DEC,fs_median,fs_sigma+,fs_sigma-,ML_median,ML_sigma+,ML_sigma-,DL_median,DL_sigma+,DL_sigma-,DarkLensProb_lower_limit,DarkLensProb_upper_limit
VVV-2012-BLG-0245,271.0681752,-19.3583881,0.1976063590838529,0.13966371283688642,0.07277606888675228,0.4961206987667389,0.27542158914140713,0.19893742903244271,1.4944650982612406,0.5443707439418966,0.5040894508095165,94.01766070419643,94.65067116475177
VVV-2012-BLG-0255,269.0084262,-21.994012,0.6721940727004333,0.2915587984665491,0.3270451611797788,0.08413122848224122,0.1671963597140206,0.06073745597409727,0.6520582101219204,0.9614937027377083,0.3516977211628213,64.40839343790722,67.54799010730957
VVV-2014-BLG-0227,271.5624003,-24.4531952,0.0765971334577961,0.0461883419908756,0.01821841248166378,0.15748207703950318,0.6545626417168098,0.12524680597653715,0.9624031320267731,0.6171135811080349,0.4765395570052082,45.24305026588622,47.72330137382968
VVV-2012-BLG-0615,265.1067589,-24.7612246,0.8894493054916848,0.1449607468698375,0.1626950943866461,0.24632631419274903,0.25193637839252403,0.1194677226056981,3.2960417959268304,1.1852456685414423,1.054111350199448,17.852241712694383,18.612894213321482
VVV-2013-BLG-0460,269.9306299,-25.4220515,0.9081335897688642,0.12241163459040572,0.21035222322289826,1.625443197601809,1.1515912855013621,0.7007348247553966,5.263547135843377,1.4587381826548205,1.3641198141640176,85.6690799904172,91.21594982154512
VVV-2013-BLG-0324,267.6871261,-26.8092714,0.9803908688029813,0.08353973658509417,0.10678172373934147,1.462382284192563,1.130834067351052,0.7111739419040591,0.7843233361888392,0.5146145036679336,0.35187648893771667,99.0941645216875,99.52941495135094
VVV-2015-BLG-0149,269.7239395,-27.8991351,0.0782447684996341,0.04459930046878374,0.028933762178833596,0.13635641505763552,0.21044084887432002,0.07910953604806235,0.3041672279801067,0.18078234915361652,0.13443914865172835,47.655725751900356,51.05971489854564
VVV-2013-BLG-0114,265.6348722,-29.5219913,0.729436251899404,0.2486216318317347,0.3222161054857598,0.051311770710280646,0.08426812068640838,0.03199285579213936,1.1503613290154762,0.7691533583632362,0.5996070607480458,25.826919510822837,30.371777272437093
VVV-2012-BLG-0543,263.7554844,-30.0823798,0.6872420380678445,0.2760198673435039,0.29596943746269067,0.06816013942926145,0.09610143108108295,0.0405025667581054,1.914854498724793,1.1904372555782676,0.9315486479506565,3.3877062912765474,3.8390702328366673
VVV-2012-BLG-0570,263.8670587,-31.8542696,0.4627571315729179,0.29943218011593414,0.20287220395826067,0.03058285317063062,0.06756177507736805,0.023211120412875964,2.8582005060543514,1.8258331165651542,1.6043042475456204,2.366743393879609,3.6629633394349472
VVV-2013-BLG-0452,270.9247559,-32.2202497,0.1549572315574237,0.038747304277638756,0.03598895106409557,0.02970206435830106,0.04753741265692189,0.015906678522974546,0.5263830559929249,0.4180811447656515,0.2909224338215807,5.772147291726808,6.088320306366185
VVV-2013-BLG-0423,267.6273383,-32.2718324,0.8398779757209616,0.1630440908354185,0.19853085636155987,0.059223023214023764,0.07763000506046122,0.0336759961218823,0.8543139793066646,0.761100114155476,0.4700157224141537,21.30252044660457,24.50048927866722
VVV-2012-BLG-0472,263.4082397,-33.4860459,0.2364448637476772,0.17629134153571763,0.10532965900025901,0.012481503927261777,0.022381292554441753,0.006577107214215428,0.9792526884760436,0.8318506200300687,0.5040711794287496,0.597477146989664,0.8441844213721693
VVV-2012-BLG-0440,262.0432834,-34.580735,0.809917465643261,0.090947241503751,0.3110878914188567,0.7282003385979254,0.5170758350704023,0.39222894334527636,3.697418365380405,3.6668740754863896,1.1897144285317718,21.616030383723054,55.48321553039744
VVV-2012-BLG-0176,269.0632744,-34.6781268,0.6629289322982318,0.26683792144222207,0.3171430202837025,0.11734090452588154,0.20070978531154648,0.08870679889509753,1.0650705845051325,0.6254604426693644,0.5233156009451086,57.76008993574438,58.35064890483611
VVV-2013-BLG-0370,260.1191353,-36.0826258,0.7580984444489878,0.22113969665695998,0.2980859287220843,0.41882067741755685,0.4038143050425808,0.2833413338631897,3.524174251102615,2.3363696738749407,1.473530907628965,2.480095448593771,7.745398594893548
VVV-2013-DSC-0437,259.6928235,-39.3839553,0.4570402532429769,0.30855628745409913,0.21449571544146864,0.015803752462779364,0.022971850227360608,0.007201069418008221,0.838905029020186,0.5672198261984926,0.449846036229344,5.926298674483625,6.697516411795148
VVV-2015-DSC-0007,247.6672882,-45.6782516,0.6248309262215351,0.289604294234744,0.2980138159727254,0.04112168513548587,0.06395990472273763,0.028807941087818964,1.7465828549794948,1.1590780371648353,0.7123632128135127,0.619618945663487,0.7576622555719068
VVV-2013-DSC-0136,234.5936454,-56.4009834,0.6943779251697908,0.24605627570748623,0.23972863805259575,0.02025960335107829,0.03233388833144207,0.011235994288342906,1.231184796598936,0.9818538264002017,0.6882101184984555,4.117057191067274,4.758856356031698
VVV-2013-DSC-0135,225.7477887,-60.3183439,0.8457345602695994,0.16621719500329024,0.25824559649228707,0.0157257691756422,0.03170647407402451,0.009643014328740611,1.5039943417252375,1.5408180408362697,0.8398362156792881,28.345313756659156,29.08847280214155
VVV-2013-DSC-0541,193.5259103,-62.1339938,0.8469707717548349,0.16786631103456595,0.21172369914784217,2.0663965988571116,3.602858525247372,1.267452963453838,2.796863790093821,2.049855409383808,1.5225640018619921,68.89080837843684,75.09476549942008


==> anc/VVV_dark_lenses_readme.txt <==
             VVV dark lenses (Kaczmarek+ 2022)
==================================================================================================
Dark lenses through the dust: parallax microlensing events in the VVV
    Kaczmarek Z., McGill P., Evans N.W., Smith L.C., Wyrzykowski Ł., Howil K., Jabłońska M.
    MNRAS
==================================================================================================
Keywords: gravitational lensing: micro -- stars: black holes/neutron -- Galaxy: bulge, structure

Description:

    Data and inference results for 21 microlensing events with strong parallax signal found in
the VISTA Variables in the Vıa Lactea (VVV) survey, building on the Husseiniova+ 2021 catalogue.

    Tables with data include an entry for each Ks-band observation in VVV data
for any of the 21 events, including event ID, observation epoch, and observed Ks-band magnitude
(photometry_data.csv) or RA/DEC position (astrometry_data.csv).

    Table with the DarkLens code results (DarkLens_results.csv) includes an entry for each event,
including event IDs, event positions and posterior inferences on the blending parameter, lens
mass, lens distance, and probability for the lens to be a dark remnant.


File Summary:
--------------------------------------------------------------------------------------------------
 FileName           		Lrecl    Records     Explanations
--------------------------------------------------------------------------------------------------
VVV_tables_readme.txt  	  	   98          .     This file
photometry_astrometry_data.csv	    .       5384     Time-series photometry and astrometry
DarkLens_results.csv	    	    .         21     Results from the DarkLens code
--------------------------------------------------------------------------------------------------


Description of file: photometry_astrometry_data.csv
--------------------------------------------------------------------------------------------------
  Format Units   Label     	Explanations
--------------------------------------------------------------------------------------------------
  A17    ---     eventID  	Designation
  F5.8   mjd     mjdobs    	Epoch of observation
  F2.3   mag     Ks_mag    	Observed Ks-band magnitude
  F1.3   mag     Ks_mag_error     Error on the observed Ks-band magnitude
  F3.8   deg     ra    		Observed position in right ascension
  F3.2   mas     ra_error     	Error on the observed position in right ascension
  F3.8   deg     dec    		Observed position in declination
  F3.2   mas     dec_error     	Error on the observed position in right ascension
--------------------------------------------------------------------------------------------------


Description of file: DarkLens_results.csv
--------------------------------------------------------------------------------------------------
  Format  Units   Label     			Explanations
--------------------------------------------------------------------------------------------------
  A17     ---     eventID  			Designation
  F3.7    deg     RA       			Right Ascension ICRF, Epoch J2015.5 
  F3.7    deg     DEC       			Declination ICRF, Epoch J2015.5 
  F1.16   ---     fs_median     			Blending parameter - median value
  F1.17   ---     fs_sigma+     			Blending parameter - 84th-50th percentile
  F1.17   ---     fs_sigma-    			Blending parameter - 50th-16th percentile
  F1.18   Msol    ML_median     			Lens mass - median value
  F1.17   Msol    ML_sigma+     			Lens mass - 84th-50th percentile
  F1.17   Msol    ML_sigma-     			Lens mass - 50th-16th percentile
  F1.16   kpc     DL_median     			Lens distance - median value
  F1.16   kpc     DL_sigma+     			Lens distance - 84th-50th percentile
  F1.16   kpc     DL_sigma-     			Lens distance - 50th-16th percentile
  F2.14   %     	 DarkLensProb_lower_limit   	Dark lens probability - assuming max extinction 
  F2.14   %     	 DarkLensProb_upper_limit    	Dark lens probability -  assuming no extinction 
--------------------------------------------------------------------------------------------------


Authors' addresses:
    Zofia Kaczmarek    <zk277@cam.ac.uk>
    Peter McGill       <pemcgill@ucsc.edu>
    Wyn Evans	      <nwe@ast.cam.ac.uk>

==================================================================================================
(End)            	    Zofia Kaczmarek [Univ. Cambridge]            		   2-Mar-2022


==> anc/photometry_astrometry_data.csv <==
eventid,mjdobs,Ks_mag,Ks_mag_error,ra,ra_error,dec,dec_error
VVV-2013-DSC-0437,55284.39514979,13.993,0.017,259.69282535,7.21,-39.38394611,7.36
VVV-2013-DSC-0437,55284.39597758,13.99,0.009,259.69282757,4.16,-39.38394671,4.66
VVV-2013-DSC-0437,55309.34561593,13.993,0.019,259.69282576,7.87,-39.3839463,9.44
VVV-2013-DSC-0437,55428.15944366,13.97,0.02,259.69282898,11.3,-39.38394635,10.95
VVV-2013-DSC-0437,55428.1638288,13.974,0.019,259.69282095,11.56,-39.38394895,8.76
VVV-2013-DSC-0437,55428.17738274,13.974,0.021,259.69282754,11.84,-39.38394424,9.37
VVV-2013-DSC-0437,55694.39855966,14.008,0.025,259.69282466,9.52,-39.38394804,10.09
VVV-2013-DSC-0437,55695.3082804,13.979,0.013,259.69282446,5.28,-39.38395009,4.64
VVV-2013-DSC-0437,55695.31204882,14.0,0.019,259.69282004,8.61,-39.38394967,7.9
VVV-2013-DSC-0437,55696.30606579,14.019,0.014,259.69282616,5.63,-39.3839498,5.95
VVV-2013-DSC-0437,55696.30971377,13.998,0.015,259.69282132,5.97,-39.38394922,6.08
VVV-2013-DSC-0437,55697.35013571,13.967,0.016,259.69282625,7.66,-39.38394854,7.01
VVV-2013-DSC-0437,55697.35375721,14.013,0.023,259.69282088,10.35,-39.38394711,7.42
VVV-2013-DSC-0437,55815.98067628,13.99,0.026,259.69282681,13.21,-39.38394511,14.77
VVV-2013-DSC-0437,55815.98746558,13.996,0.018,259.69282658,9.17,-39.38394977,10.21
VVV-2013-DSC-0437,55843.0108136,13.96,0.075,259.69283285,28.39,-39.383944,28.47
VVV-2013-DSC-0437,55843.01779112,13.962,0.023,259.69283209,13.19,-39.38394866,12.23
VVV-2013-DSC-0437,55843.98770634,14.118,0.032,259.69284223,17.48,-39.38394688,15.46
VVV-2013-DSC-0437,55843.99438765,13.97,0.015,259.69282946,9.64,-39.38394964,7.76
VVV-2013-DSC-0437,56084.25869825,13.995,0.017,259.69282831,7.38,-39.38394925,8.1
VVV-2013-DSC-0437,56084.26603663,13.981,0.03,259.69282179,24.31,-39.38395062,13.73
VVV-2013-DSC-0437,56095.16268673,13.982,0.022,259.69282106,9.78,-39.3839504,16.76
VVV-2013-DSC-0437,56095.17026606,13.989,0.019,259.6928253,9.36,-39.38395745,9.61
VVV-2013-DSC-0437,56099.12554989,13.973,0.025,259.69282461,10.54,-39.38394661,12.4
VVV-2013-DSC-0437,56099.13266525,13.966,0.081,259.69283319,20.79,-39.38394893,19.87
VVV-2013-DSC-0437,56102.14990209,13.924,0.019,259.69282549,10.04,-39.38395273,9.9
VVV-2013-DSC-0437,56102.1573286,13.987,0.019,259.6928282,10.14,-39.38395282,9.51
VVV-2013-DSC-0437,56112.15861111,14.001,0.021,259.69282896,10.02,-39.38395094,10.52
VVV-2013-DSC-0437,56112.16696613,13.992,0.012,259.69282414,5.85,-39.38395324,5.95
VVV-2013-DSC-0437,56114.25408689,13.978,0.016,259.69282594,7.81,-39.38395087,7.92
VVV-2013-DSC-0437,56114.26034976,13.983,0.018,259.69282766,8.36,-39.38395176,10.19
VVV-2013-DSC-0437,56116.04647535,13.982,0.02,259.69282226,7.64,-39.38395346,8.69
VVV-2013-DSC-0437,56116.05278087,13.986,0.015,259.69282559,5.71,-39.38395255,6.32
VVV-2013-DSC-0437,56127.18059468,13.963,0.023,259.69282585,10.27,-39.38395534,11.96
VVV-2013-DSC-0437,56127.18699366,13.989,0.024,259.69281794,13.19,-39.38394304,18.11
VVV-2013-DSC-0437,56131.06604056,13.987,0.016,259.69282784,7.26,-39.38395172,7.55
VVV-2013-DSC-0437,56131.07244382,14.002,0.017,259.69282377,7.29,-39.38395047,9.6
VVV-2013-DSC-0437,56132.05175611,13.991,0.02,259.69282904,10.64,-39.38395271,9.68
VVV-2013-DSC-0437,56132.05817712,13.99,0.016,259.69282527,7.41,-39.38395229,8.16
VVV-2013-DSC-0437,56470.18262974,13.969,0.017,259.69282244,5.46,-39.3839546,6.93
VVV-2013-DSC-0437,56470.1889602,13.956,0.016,259.69282258,6.21,-39.38395503,6.62
VVV-2013-DSC-0437,56471.14254323,13.961,0.019,259.69282585,7.24,-39.38395411,9.33
VVV-2013-DSC-0437,56471.14911959,13.984,0.017,259.69282214,6.01,-39.38395634,6.72
VVV-2013-DSC-0437,56473.1559811,13.968,0.014,259.69282442,6.19,-39.38395392,6.25
VVV-2013-DSC-0437,56473.16260883,13.969,0.017,259.6928237,5.8,-39.38395602,8.95
VVV-2013-DSC-0437,56474.10775827,13.973,0.015,259.69282596,6.37,-39.38395662,7.84
VVV-2013-DSC-0437,56474.1154385,13.966,0.015,259.69282315,6.03,-39.38395529,8.93
VVV-2013-DSC-0437,56497.14120744,13.95,0.02,259.69282578,7.95,-39.38395036,9.31
VVV-2013-DSC-0437,56497.14951134,13.952,0.019,259.69282243,10.08,-39.38395416,10.94
VVV-2013-DSC-0437,56501.10285752,13.938,0.02,259.69282365,9.48,-39.38395667,9.58
VVV-2013-DSC-0437,56501.10958637,13.918,0.017,259.69282531,8.93,-39.38395463,9.02
VVV-2013-DSC-0437,56513.03738868,13.896,0.018,259.69282287,8.35,-39.38395645,8.77
VVV-2013-DSC-0437,56513.04555213,13.888,0.018,259.69282126,6.52,-39.38395678,7.34
VVV-2013-DSC-0437,56513.1162686,13.903,0.016,259.69281968,7.99,-39.38395104,8.53
VVV-2013-DSC-0437,56513.12272511,13.897,0.016,259.69282249,6.76,-39.38395527,8.78
VVV-2013-DSC-0437,56514.06359382,13.887,0.039,259.69282539,18.68,-39.38395424,19.73
VVV-2013-DSC-0437,56514.0711984,13.874,0.041,259.69282837,19.76,-39.38395538,20.83
VVV-2013-DSC-0437,56514.17752119,13.89,0.035,259.69282715,18.21,-39.38394969,19.15
VVV-2013-DSC-0437,56514.18510094,13.886,0.031,259.6928156,17.76,-39.38394922,18.39
VVV-2013-DSC-0437,56515.04692992,13.902,0.021,259.6928233,11.37,-39.38395302,11.72
VVV-2013-DSC-0437,56515.05350255,13.881,0.018,259.69282577,8.75,-39.38395514,9.87
VVV-2013-DSC-0437,56522.04345824,13.85,0.013,259.69282538,4.96,-39.3839536,5.11
VVV-2013-DSC-0437,56522.05009455,13.878,0.017,259.69282491,5.91,-39.38395852,6.09
VVV-2013-DSC-0437,56526.04461581,13.818,0.019,259.6928247,9.57,-39.38395517,8.71
VVV-2013-DSC-0437,56526.05115617,13.813,0.015,259.69282575,6.46,-39.38395536,6.3
VVV-2013-DSC-0437,56527.05315573,13.82,0.016,259.69282577,5.67,-39.38395505,6.95
VVV-2013-DSC-0437,56527.061327,13.803,0.013,259.69282576,5.38,-39.38395352,6.36
VVV-2013-DSC-0437,56539.04305642,13.71,0.017,259.69282391,7.27,-39.38395712,10.94
VVV-2013-DSC-0437,56539.04983447,13.696,0.014,259.69282385,7.06,-39.38395671,8.35
VVV-2013-DSC-0437,56540.00271631,13.693,0.024,259.6928268,9.61,-39.38395264,10.93
VVV-2013-DSC-0437,56540.01157386,13.715,0.019,259.69282317,9.16,-39.38395372,8.67
VVV-2013-DSC-0437,56545.00687623,13.663,0.02,259.69282368,10.64,-39.38395426,11.46
VVV-2013-DSC-0437,56545.01352565,13.66,0.015,259.6928232,7.57,-39.38395205,9.81
VVV-2013-DSC-0437,56545.05324067,13.659,0.02,259.69281665,12.12,-39.38395048,13.8
VVV-2013-DSC-0437,56545.0600826,13.675,0.016,259.69281492,10.59,-39.38395583,13.44
VVV-2013-DSC-0437,56552.05148546,13.615,0.012,259.69282539,5.55,-39.38395413,6.4
VVV-2013-DSC-0437,56552.05777871,13.612,0.014,259.69282534,5.95,-39.3839529,7.83
VVV-2013-DSC-0437,56553.02654468,13.611,0.022,259.69282292,9.01,-39.38395749,9.82
VVV-2013-DSC-0437,56553.03363788,13.61,0.015,259.69282263,5.2,-39.38395369,6.36
VVV-2013-DSC-0437,56555.05686654,13.611,0.019,259.69282349,9.01,-39.38395623,9.18
VVV-2013-DSC-0437,56555.06299609,13.597,0.021,259.69282591,9.15,-39.38395336,10.25
VVV-2013-DSC-0437,56565.02298089,13.659,0.015,259.69282669,9.17,-39.38395184,11.29
VVV-2013-DSC-0437,56565.03032218,13.662,0.018,259.69282148,9.23,-39.38395562,10.11
VVV-2013-DSC-0437,56850.19827452,13.993,0.017,259.69282223,5.77,-39.38395516,5.98
VVV-2013-DSC-0437,56850.20431799,14.006,0.024,259.69282297,10.15,-39.38395873,10.57
VVV-2013-DSC-0437,56850.20544558,13.999,0.016,259.69282189,6.86,-39.38395616,7.34
VVV-2013-DSC-0437,56879.07283331,13.996,0.018,259.6928228,8.59,-39.38395538,9.07
VVV-2013-DSC-0437,56879.07898201,13.805,0.024,259.69282622,12.37,-39.38395799,12.71
VVV-2013-DSC-0437,56879.07941096,13.992,0.02,259.69282784,10.39,-39.3839565,11.41
VVV-2013-DSC-0437,56879.08423638,13.993,0.022,259.69282317,12.25,-39.38395422,10.07
VVV-2013-DSC-0437,56879.09463844,13.977,0.017,259.69282457,8.29,-39.38395794,8.79
VVV-2013-DSC-0437,56879.09504992,13.96,0.019,259.69282416,11.47,-39.38395865,10.41
VVV-2013-DSC-0437,56879.09982517,13.977,0.023,259.69282541,12.91,-39.38395228,12.55
VVV-2013-DSC-0437,56879.10605264,14.016,0.053,259.69282658,23.42,-39.3839512,23.85
VVV-2013-DSC-0437,56879.10645806,13.987,0.022,259.69282358,12.23,-39.3839591,13.05
VVV-2013-DSC-0437,56882.04658534,13.979,0.023,259.69282337,8.96,-39.38395732,9.39
VVV-2013-DSC-0437,56882.05305942,13.986,0.025,259.69281941,10.21,-39.3839556,11.07
VVV-2013-DSC-0437,56882.05349051,13.98,0.018,259.69282122,8.03,-39.38395913,8.85
VVV-2013-DSC-0437,56882.06005295,13.974,0.013,259.69282096,5.55,-39.38395654,6.49
VVV-2013-DSC-0437,56882.06648501,14.009,0.036,259.69282081,15.15,-39.38395536,19.56
VVV-2013-DSC-0437,56882.06691651,13.999,0.017,259.69282415,7.57,-39.38395979,8.4
VVV-2013-DSC-0437,56885.05493742,13.989,0.033,259.69281954,15.95,-39.3839553,18.82
VVV-2013-DSC-0437,56885.06130504,14.017,0.05,259.69283199,22.39,-39.38395664,23.23
VVV-2013-DSC-0437,56885.06174218,13.982,0.018,259.69282219,6.52,-39.38395288,11.01
VVV-2013-DSC-0437,56890.02757551,13.979,0.015,259.69282349,6.66,-39.3839565,7.08
VVV-2013-DSC-0437,56890.03491872,13.982,0.045,259.6928234,17.1,-39.38395921,17.64
VVV-2013-DSC-0437,56890.03536163,13.973,0.014,259.69282315,5.87,-39.38395635,5.48
VVV-2013-DSC-0437,57082.40595099,13.98,0.035,259.69282989,19.53,-39.3839583,18.59
VVV-2013-DSC-0437,57112.26448016,13.981,0.019,259.69282197,8.06,-39.38396043,9.24
VVV-2013-DSC-0437,57152.13186085,13.978,0.043,259.69281886,25.62,-39.38395417,21.39
VVV-2013-DSC-0437,57231.21198231,13.982,0.01,259.69282366,6.79,-39.38395809,6.51
VVV-2013-DSC-0437,57232.1702319,13.947,0.022,259.69282635,11.51,-39.38396109,12.55
VVV-2013-DSC-0437,57232.17645141,13.979,0.025,259.69282123,10.03,-39.38395508,11.48
VVV-2013-DSC-0437,57232.18457786,14.03,0.031,259.6928251,15.07,-39.38395812,15.43
VVV-2013-DSC-0437,57232.19111493,13.992,0.03,259.6928258,15.2,-39.38395779,15.15
VVV-2013-DSC-0437,57232.19778853,13.974,0.032,259.69282047,14.77,-39.38396429,16.24
VVV-2013-DSC-0437,57232.2045652,13.974,0.027,259.69282217,14.66,-39.38395967,13.58
VVV-2013-DSC-0437,57232.21437395,13.961,0.035,259.69281951,14.34,-39.3839565,15.23
VVV-2013-DSC-0437,57232.22073298,13.974,0.025,259.69282031,13.7,-39.38395941,12.27
VVV-2013-DSC-0437,57233.1739678,13.987,0.013,259.69282296,5.5,-39.38395746,6.08
VVV-2013-DSC-0437,57584.05679644,13.993,0.017,259.69282151,5.88,-39.38396082,6.81
VVV-2013-DSC-0437,57584.0631468,14.0,0.015,259.69282454,5.53,-39.3839622,5.72
VVV-2013-DSC-0437,57925.33462917,13.956,0.061,259.69282238,25.09,-39.38396093,24.6
VVV-2013-DSC-0437,57925.34000527,13.987,0.05,259.69281539,28.74,-39.38395752,30.45
VVV-2013-DSC-0437,57927.01220313,13.962,0.031,259.69282182,14.34,-39.383967,16.97
VVV-2013-DSC-0437,57927.01748538,13.977,0.032,259.69283033,15.96,-39.38396044,21.13
VVV-2013-DSC-0437,58250.22395174,13.97,0.066,259.69284812,42.49,-39.38395952,43.16
VVV-2013-DSC-0437,58250.22965685,14.005,0.029,259.69281722,15.71,-39.38396272,16.44
VVV-2013-DSC-0437,58252.30977637,13.979,0.028,259.69282345,12.03,-39.3839596,13.52
VVV-2013-DSC-0437,58252.31569042,13.978,0.025,259.69282292,9.09,-39.3839677,10.37
VVV-2013-DSC-0437,58263.21679244,13.967,0.023,259.69282022,8.73,-39.38396754,11.07
VVV-2013-DSC-0437,58263.22395649,13.998,0.019,259.69281941,8.03,-39.38396292,9.93
VVV-2013-DSC-0437,58708.19607347,13.981,0.054,259.69283074,27.18,-39.38396353,28.41
VVV-2013-DSC-0437,58708.2032839,13.994,0.127,259.69282987,41.53,-39.3839688,44.02
VVV-2015-DSC-0007,55271.32766493,13.543,0.012,247.66729244,5.05,-45.67824541,5.63
VVV-2015-DSC-0007,55271.3291943,13.501,0.056,247.66729409,18.53,-45.67824389,16.74
VVV-2015-DSC-0007,55423.04422606,13.536,0.015,247.66729331,5.13,-45.67824588,7.38
VVV-2015-DSC-0007,55423.04466035,13.53,0.013,247.66728661,5.7,-45.67824691,5.85
VVV-2015-DSC-0007,55423.04507298,13.753,0.037,247.66727012,10.01,-45.67826257,13.41
VVV-2015-DSC-0007,55423.04551653,13.528,0.023,247.6672932,8.66,-45.67824784,11.1
VVV-2015-DSC-0007,55467.02149487,13.543,0.015,247.66729252,9.32,-45.67824764,7.17
VVV-2015-DSC-0007,55467.02202315,13.553,0.011,247.66728852,8.2,-45.67824626,5.32
VVV-2015-DSC-0007,55467.02258032,13.461,0.047,247.66728573,23.32,-45.67825323,19.34
VVV-2015-DSC-0007,55467.02309808,13.548,0.035,247.6672859,14.96,-45.67824981,15.52
VVV-2015-DSC-0007,55468.01168341,13.53,0.011,247.6672906,7.17,-45.67824579,7.29
VVV-2015-DSC-0007,55468.01215919,13.532,0.014,247.66728949,8.26,-45.67824843,7.44
VVV-2015-DSC-0007,55468.01263936,13.53,0.046,247.66727615,25.38,-45.67826016,23.97
VVV-2015-DSC-0007,55468.01307831,13.573,0.032,247.66728953,14.82,-45.67823808,15.33
VVV-2015-DSC-0007,55696.35973913,13.531,0.014,247.66729177,5.84,-45.67824925,5.44
VVV-2015-DSC-0007,55696.36013312,13.527,0.012,247.6672913,4.6,-45.67824689,5.19
VVV-2015-DSC-0007,55698.29024056,13.556,0.025,247.66728885,8.17,-45.67824738,8.5
VVV-2015-DSC-0007,55698.29066526,13.552,0.02,247.66728856,7.21,-45.67824759,7.27
VVV-2015-DSC-0007,55698.29150979,13.464,0.067,247.66728168,21.43,-45.67825746,21.47
VVV-2015-DSC-0007,55781.1351114,13.523,0.017,247.66728986,6.17,-45.67824639,6.74
VVV-2015-DSC-0007,55781.13550592,13.541,0.024,247.66729392,9.13,-45.67824899,9.95
VVV-2015-DSC-0007,55781.1359213,13.52,0.019,247.66729382,7.22,-45.67824608,7.51
VVV-2015-DSC-0007,55781.13633982,13.538,0.014,247.66729005,5.08,-45.67824833,4.57
VVV-2015-DSC-0007,55805.00566804,13.528,0.033,247.66729872,13.0,-45.67824481,13.18
VVV-2015-DSC-0007,55805.00608264,13.541,0.02,247.66729767,10.35,-45.67824424,11.58
VVV-2015-DSC-0007,55805.00652806,13.545,0.021,247.66729856,11.21,-45.67824811,11.1
VVV-2015-DSC-0007,55805.00693602,13.503,0.024,247.6673026,12.71,-45.67824419,10.5
VVV-2015-DSC-0007,55806.02106611,13.536,0.014,247.66728933,6.24,-45.67824675,7.7
VVV-2015-DSC-0007,55806.02150218,13.541,0.013,247.66728711,5.17,-45.67824494,6.1
VVV-2015-DSC-0007,55806.02193151,13.532,0.017,247.66729026,6.1,-45.67824792,6.28
VVV-2015-DSC-0007,55806.02235665,13.527,0.024,247.66729151,9.17,-45.67824884,9.17
VVV-2015-DSC-0007,55816.99641063,13.542,0.015,247.66729069,7.94,-45.67824426,6.15
VVV-2015-DSC-0007,55816.99685675,13.543,0.009,247.66729481,5.52,-45.67824711,4.27
VVV-2015-DSC-0007,55816.99726468,13.534,0.016,247.66728532,7.03,-45.67825124,6.54
VVV-2015-DSC-0007,55816.99765708,13.524,0.017,247.667293,7.97,-45.67825005,7.76
VVV-2015-DSC-0007,55817.07172082,13.516,0.022,247.66728607,13.91,-45.6782463,13.36
VVV-2015-DSC-0007,55817.07211529,13.54,0.02,247.66728906,12.63,-45.6782474,12.5
VVV-2015-DSC-0007,55817.07251524,13.518,0.015,247.66729689,11.27,-45.67824655,10.72
VVV-2015-DSC-0007,55817.07289079,13.524,0.017,247.6672938,11.54,-45.67824622,10.66
VVV-2015-DSC-0007,55995.26429906,13.539,0.021,247.66729759,17.25,-45.67824436,16.91
VVV-2015-DSC-0007,55995.26466308,13.498,0.02,247.66729701,16.01,-45.67824939,18.5
VVV-2015-DSC-0007,55995.26504605,13.533,0.014,247.66728902,13.66,-45.67824696,13.98
VVV-2015-DSC-0007,55995.26541183,13.5,0.016,247.66729153,13.8,-45.67825381,15.31
VVV-2015-DSC-0007,56000.31688634,13.532,0.03,247.66729424,13.12,-45.67824447,14.67
VVV-2015-DSC-0007,56000.31726189,13.528,0.035,247.66729569,16.42,-45.67824369,16.41
VVV-2015-DSC-0007,56000.31764466,13.554,0.028,247.66729769,13.04,-45.67824584,16.63
VVV-2015-DSC-0007,56000.3180207,13.514,0.034,247.66730867,19.23,-45.6782459,19.49
VVV-2015-DSC-0007,56014.23304695,13.527,0.017,247.66729262,10.16,-45.6782476,9.33
VVV-2015-DSC-0007,56014.23346504,13.538,0.017,247.66728635,11.86,-45.67824733,11.88
VVV-2015-DSC-0007,56014.23391719,13.534,0.014,247.667292,11.72,-45.67824547,10.79
VVV-2015-DSC-0007,56014.23432689,13.47,0.022,247.66729569,16.8,-45.67825958,17.02
VVV-2015-DSC-0007,56016.22500008,13.544,0.033,247.66730667,17.94,-45.67824269,15.31
VVV-2015-DSC-0007,56016.22542029,13.51,0.021,247.667292,12.3,-45.67824738,10.88
VVV-2015-DSC-0007,56016.22589825,13.5,0.014,247.66729114,7.72,-45.67825205,6.91
VVV-2015-DSC-0007,56016.22634787,13.515,0.015,247.66728927,8.88,-45.67824533,9.01
VVV-2015-DSC-0007,56068.30749497,13.527,0.027,247.66728748,10.3,-45.67824894,12.01
VVV-2015-DSC-0007,56068.30794085,13.529,0.017,247.66729048,6.04,-45.67824879,9.36
VVV-2015-DSC-0007,56068.30837448,13.519,0.011,247.66729053,4.49,-45.67825027,7.58
VVV-2015-DSC-0007,56068.30883898,13.499,0.023,247.66728564,7.8,-45.67824777,10.75
VVV-2015-DSC-0007,56470.20159377,13.533,0.014,247.66729203,5.37,-45.67824868,5.94
VVV-2015-DSC-0007,56470.20197678,13.541,0.017,247.66729046,7.73,-45.67825301,8.87
VVV-2015-DSC-0007,56470.20237924,13.531,0.016,247.66729126,7.86,-45.67825533,9.6
VVV-2015-DSC-0007,56470.20276922,13.539,0.016,247.66728896,7.92,-45.67825295,8.91
VVV-2015-DSC-0007,56471.18656844,13.529,0.011,247.66728796,4.23,-45.67824932,5.52
VVV-2015-DSC-0007,56471.18695145,13.55,0.014,247.6672886,5.58,-45.67824995,7.91
VVV-2015-DSC-0007,56471.187355,13.519,0.017,247.66728967,6.39,-45.67825179,8.43
VVV-2015-DSC-0007,56471.187764,13.516,0.021,247.66728413,7.46,-45.67825194,9.92
VVV-2015-DSC-0007,56473.12818645,13.554,0.016,247.66728751,5.82,-45.67825271,5.63
VVV-2015-DSC-0007,56473.12860292,13.549,0.014,247.66729119,5.34,-45.67825308,6.67
VVV-2015-DSC-0007,56473.12898531,13.515,0.026,247.66728911,7.22,-45.67825093,8.17
VVV-2015-DSC-0007,56473.12937523,13.527,0.019,247.66728886,6.23,-45.67825168,6.52
VVV-2015-DSC-0007,56474.06931472,13.557,0.018,247.66728719,5.92,-45.67825177,7.28
VVV-2015-DSC-0007,56474.06969063,13.512,0.011,247.66729135,4.2,-45.67825181,5.25
VVV-2015-DSC-0007,56474.0700858,13.521,0.013,247.66728682,4.94,-45.6782495,6.21
VVV-2015-DSC-0007,56474.07048208,13.532,0.017,247.66728764,6.17,-45.67825135,7.6
VVV-2015-DSC-0007,56475.10514983,13.534,0.014,247.66728801,8.9,-45.67825124,7.97
VVV-2015-DSC-0007,56475.10555088,13.534,0.023,247.66728741,9.88,-45.67824903,10.88
VVV-2015-DSC-0007,56475.10596651,13.536,0.024,247.66729612,12.4,-45.67825227,11.87
VVV-2015-DSC-0007,56475.10637086,13.967,0.067,247.66728294,21.81,-45.67821086,21.02
VVV-2015-DSC-0007,56485.11022447,13.544,0.014,247.66728413,4.52,-45.67825212,5.65
VVV-2015-DSC-0007,56485.11063069,13.559,0.022,247.66728171,8.24,-45.67824935,7.83
VVV-2015-DSC-0007,56485.11104858,13.51,0.027,247.66729188,8.07,-45.67825202,8.07
VVV-2015-DSC-0007,56485.11145265,13.513,0.033,247.66728662,9.16,-45.67825265,10.91
VVV-2015-DSC-0007,56487.97830398,13.528,0.021,247.66728848,9.1,-45.67825164,8.48
VVV-2015-DSC-0007,56487.97869808,13.548,0.02,247.66728961,7.71,-45.67824759,7.48
VVV-2015-DSC-0007,56487.97909263,13.524,0.036,247.66727803,10.83,-45.67825413,12.33
VVV-2015-DSC-0007,56487.97948012,13.543,0.024,247.66728672,8.57,-45.67824881,8.48
VVV-2015-DSC-0007,56488.14918939,13.561,0.018,247.66728245,10.4,-45.67825324,10.24
VVV-2015-DSC-0007,56488.14959355,13.539,0.024,247.66729194,12.52,-45.6782537,12.49
VVV-2015-DSC-0007,56488.15000581,13.527,0.028,247.66729195,15.1,-45.67825647,12.18
VVV-2015-DSC-0007,56488.15041755,13.527,0.028,247.66729127,11.88,-45.6782524,11.64
VVV-2015-DSC-0007,56489.00977417,13.577,0.03,247.66728518,13.52,-45.67824993,12.59
VVV-2015-DSC-0007,56489.0101658,13.536,0.021,247.66729075,9.07,-45.67825012,9.95
VVV-2015-DSC-0007,56489.0105859,13.504,0.028,247.66729033,10.65,-45.67825468,13.05
VVV-2015-DSC-0007,56489.01098188,13.488,0.024,247.66728585,9.61,-45.67825183,11.56
VVV-2015-DSC-0007,56490.0183797,13.517,0.01,247.66729011,5.22,-45.67825189,5.78
VVV-2015-DSC-0007,56490.01878066,13.542,0.018,247.667288,8.36,-45.67825119,10.02
VVV-2015-DSC-0007,56490.01920166,13.544,0.018,247.66729118,8.33,-45.67824902,9.88
VVV-2015-DSC-0007,56490.01959771,13.519,0.016,247.66728657,6.42,-45.67825155,7.89
VVV-2015-DSC-0007,56490.06718314,13.527,0.013,247.66728728,4.78,-45.67825096,6.16
VVV-2015-DSC-0007,56490.06758618,13.534,0.013,247.66728926,5.95,-45.67825297,6.6
VVV-2015-DSC-0007,56490.06800683,13.537,0.021,247.6672836,8.47,-45.67825116,9.38
VVV-2015-DSC-0007,56490.0684213,14.242,0.093,247.66726654,19.06,-45.6782733,22.09
VVV-2015-DSC-0007,56490.11423973,13.525,0.013,247.66728896,6.02,-45.67825316,7.36
VVV-2015-DSC-0007,56490.1146469,13.53,0.012,247.66728736,5.12,-45.67825248,6.43
VVV-2015-DSC-0007,56490.11507123,13.53,0.013,247.66728538,6.58,-45.67824967,8.74
VVV-2015-DSC-0007,56490.11548656,13.51,0.01,247.66728417,4.89,-45.67825071,6.55
VVV-2015-DSC-0007,56490.16237813,13.522,0.014,247.66729154,5.61,-45.67825107,6.67
VVV-2015-DSC-0007,56490.16279332,13.526,0.033,247.66729003,12.75,-45.67825012,12.39
VVV-2015-DSC-0007,56490.16320368,13.516,0.027,247.66728395,8.74,-45.67825275,8.36
VVV-2015-DSC-0007,56490.16361836,13.522,0.02,247.66728565,6.94,-45.67824907,8.72
VVV-2015-DSC-0007,56490.20838653,13.531,0.016,247.66728587,8.96,-45.67825307,8.81
VVV-2015-DSC-0007,56490.20875797,13.534,0.015,247.66728982,7.96,-45.67825231,7.78
VVV-2015-DSC-0007,56490.20914097,13.53,0.019,247.66728593,11.63,-45.67825372,10.49
VVV-2015-DSC-0007,56490.20951739,13.54,0.015,247.66728673,10.07,-45.67825027,9.4
VVV-2015-DSC-0007,56494.03201931,13.518,0.021,247.66728953,5.87,-45.67825063,6.95
VVV-2015-DSC-0007,56494.03243658,13.507,0.027,247.66729149,11.19,-45.678247,11.7
VVV-2015-DSC-0007,56494.03284024,13.535,0.021,247.66728956,9.11,-45.67825074,10.29
VVV-2015-DSC-0007,56494.03326341,13.521,0.015,247.66728811,7.75,-45.67825071,8.27
VVV-2015-DSC-0007,56494.09446794,13.496,0.033,247.66730048,12.74,-45.67824403,16.47
VVV-2015-DSC-0007,56494.09487381,13.505,0.035,247.6672979,12.4,-45.67824386,15.66
VVV-2015-DSC-0007,56494.09528166,13.523,0.026,247.66729752,11.08,-45.67825069,14.24
VVV-2015-DSC-0007,56494.09570354,13.512,0.019,247.66729039,7.65,-45.67824639,10.31
VVV-2015-DSC-0007,56495.02642293,13.541,0.014,247.66728805,5.63,-45.67824899,7.6
VVV-2015-DSC-0007,56495.02684657,13.519,0.009,247.66728892,4.09,-45.67825149,5.17
VVV-2015-DSC-0007,56495.02727927,13.521,0.018,247.66729013,5.96,-45.67825159,7.25
VVV-2015-DSC-0007,56495.0291345,13.518,0.012,247.66728646,5.18,-45.67825114,6.91
VVV-2015-DSC-0007,56496.04241539,13.498,0.031,247.6672993,12.53,-45.67824706,15.07
VVV-2015-DSC-0007,56496.04285039,13.516,0.035,247.667301,13.02,-45.67824737,16.12
VVV-2015-DSC-0007,56496.04332535,13.533,0.028,247.66730295,15.56,-45.67825073,15.55
VVV-2015-DSC-0007,56496.04377187,13.537,0.023,247.66729233,10.53,-45.67824958,10.4
VVV-2015-DSC-0007,56498.05734413,13.532,0.015,247.66728702,3.9,-45.67825029,7.86
VVV-2015-DSC-0007,56498.05774028,13.533,0.014,247.66729133,4.69,-45.67825121,6.83
VVV-2015-DSC-0007,56498.05818324,13.551,0.015,247.66728767,5.21,-45.6782506,7.84
VVV-2015-DSC-0007,56498.05858686,13.534,0.014,247.66729034,6.46,-45.67825315,8.04
VVV-2015-DSC-0007,56501.06968205,13.544,0.013,247.66728884,5.03,-45.67824961,5.56
VVV-2015-DSC-0007,56501.07009923,13.524,0.014,247.66728897,4.96,-45.67825031,6.18
VVV-2015-DSC-0007,56501.07051354,13.522,0.014,247.66728881,4.73,-45.67825453,5.7
VVV-2015-DSC-0007,56501.07090571,13.515,0.019,247.66728941,8.55,-45.67824784,8.91
VVV-2015-DSC-0007,56502.11867792,13.532,0.016,247.66728971,7.41,-45.67824821,7.64
VVV-2015-DSC-0007,56502.11907703,13.542,0.011,247.66728618,4.19,-45.6782512,4.59
VVV-2015-DSC-0007,56502.11945928,13.525,0.024,247.66728487,10.87,-45.67825648,10.45
VVV-2015-DSC-0007,56502.11985098,13.56,0.02,247.66728783,7.16,-45.67825187,6.93
VVV-2015-DSC-0007,56841.97723132,13.53,0.014,247.66728696,5.54,-45.67825327,7.59
VVV-2015-DSC-0007,56841.97762816,13.527,0.013,247.66729215,4.86,-45.67825518,6.48
VVV-2015-DSC-0007,56841.97805495,13.542,0.01,247.66728588,4.28,-45.67825116,7.14
VVV-2015-DSC-0007,56841.97847363,13.541,0.014,247.66728884,7.4,-45.6782564,9.02
VVV-2015-DSC-0007,56850.02384205,13.525,0.011,247.6672857,3.95,-45.67825267,5.82
VVV-2015-DSC-0007,56850.02425174,13.53,0.01,247.66728778,3.87,-45.67825047,4.42
VVV-2015-DSC-0007,56850.0246713,13.507,0.015,247.66728575,5.16,-45.67825513,6.81
VVV-2015-DSC-0007,56850.0251122,13.535,0.017,247.66728508,5.52,-45.67825521,7.58
VVV-2015-DSC-0007,56850.23090545,13.549,0.015,247.66728838,7.87,-45.67825133,5.36
VVV-2015-DSC-0007,56850.23132034,13.516,0.015,247.66729039,8.48,-45.67825179,6.86
VVV-2015-DSC-0007,56850.23171272,13.54,0.015,247.66729031,8.93,-45.67825193,7.1
VVV-2015-DSC-0007,56850.23209526,13.519,0.016,247.66728881,8.42,-45.6782528,6.73
VVV-2015-DSC-0007,56866.99221815,13.546,0.014,247.66728707,4.41,-45.67825408,5.18
VVV-2015-DSC-0007,56866.99263725,13.539,0.01,247.66728644,3.1,-45.6782507,3.62
VVV-2015-DSC-0007,56866.99306012,13.522,0.014,247.66728918,4.92,-45.67825478,5.49
VVV-2015-DSC-0007,56866.99347265,13.507,0.017,247.66728479,5.23,-45.67825385,6.76
VVV-2015-DSC-0007,56867.00505885,13.542,0.025,247.66728997,7.48,-45.67825287,9.79
VVV-2015-DSC-0007,56867.00547323,13.528,0.016,247.66728897,6.41,-45.67825467,7.61
VVV-2015-DSC-0007,56867.00590537,13.495,0.016,247.66728749,4.45,-45.6782519,5.13
VVV-2015-DSC-0007,56867.00634217,13.499,0.033,247.66729622,13.92,-45.6782462,19.84
VVV-2015-DSC-0007,56867.03310752,13.54,0.012,247.6672851,4.24,-45.67825381,5.12
VVV-2015-DSC-0007,56867.03352011,13.518,0.012,247.66728717,4.24,-45.67825069,5.79
VVV-2015-DSC-0007,56867.0339788,13.557,0.018,247.66728548,5.65,-45.67825349,6.49
VVV-2015-DSC-0007,56867.03439503,13.509,0.027,247.66728338,8.22,-45.67825112,8.63
VVV-2015-DSC-0007,56867.98648324,13.539,0.016,247.66728926,6.93,-45.67825309,7.1
VVV-2015-DSC-0007,56867.98691613,13.524,0.014,247.66728832,5.96,-45.67825448,6.38
VVV-2015-DSC-0007,56867.98735089,13.528,0.018,247.66728011,8.23,-45.67825416,7.56
VVV-2015-DSC-0007,56867.98776823,13.527,0.014,247.66728545,7.67,-45.67825493,6.65
VVV-2015-DSC-0007,56868.02680806,13.511,0.017,247.66728569,4.89,-45.67825557,5.88
VVV-2015-DSC-0007,56868.02722844,13.542,0.018,247.66729094,4.98,-45.67825331,5.63
VVV-2015-DSC-0007,56868.02766999,13.532,0.027,247.66728647,9.05,-45.67824866,10.85
VVV-2015-DSC-0007,56868.02810301,13.512,0.02,247.66728292,6.55,-45.67825079,7.71
VVV-2015-DSC-0007,57082.39227331,13.324,0.027,247.6672894,10.85,-45.67825078,10.89
VVV-2015-DSC-0007,57082.39270623,13.279,0.023,247.66728846,10.73,-45.67825313,11.59
VVV-2015-DSC-0007,57082.39312533,13.301,0.017,247.66728664,9.57,-45.67825493,11.33
VVV-2015-DSC-0007,57082.39354586,13.332,0.02,247.66728829,11.41,-45.67825045,11.23
VVV-2015-DSC-0007,57092.39971639,13.392,0.015,247.66728373,5.05,-45.67825477,6.23
VVV-2015-DSC-0007,57092.40012245,13.37,0.013,247.66728608,4.32,-45.67825618,5.32
VVV-2015-DSC-0007,57092.40052972,13.414,0.02,247.66728589,6.26,-45.67825353,7.25
VVV-2015-DSC-0007,57092.40091268,13.394,0.023,247.6672845,7.06,-45.67825434,7.96
VVV-2015-DSC-0007,57113.20143812,13.492,0.02,247.66728616,9.29,-45.67825124,11.29
VVV-2015-DSC-0007,57113.20183271,13.484,0.012,247.66729084,7.39,-45.67825792,9.22
VVV-2015-DSC-0007,57113.20221677,13.473,0.022,247.66728487,10.15,-45.67825524,12.14
VVV-2015-DSC-0007,57113.20262275,13.476,0.014,247.66728691,8.77,-45.67825723,8.74
VVV-2015-DSC-0007,57179.18080454,13.525,0.012,247.6672843,4.72,-45.67825294,5.14
VVV-2015-DSC-0007,57179.18137617,13.529,0.017,247.66729135,8.14,-45.67825302,8.55
VVV-2015-DSC-0007,57179.18190915,13.539,0.022,247.66728601,9.57,-45.67825672,12.27
VVV-2015-DSC-0007,57179.18244205,13.53,0.017,247.6672858,7.27,-45.67825558,7.33
VVV-2015-DSC-0007,57179.22365848,13.512,0.025,247.66728909,10.19,-45.6782525,10.08
VVV-2015-DSC-0007,57179.22427803,13.533,0.023,247.66729151,9.9,-45.6782486,10.66
VVV-2015-DSC-0007,57179.22484003,13.512,0.016,247.6672911,7.3,-45.67825086,8.66
VVV-2015-DSC-0007,57179.22530515,13.539,0.011,247.66728394,5.21,-45.67825497,6.24
VVV-2015-DSC-0007,57219.1747601,13.53,0.013,247.66728612,5.02,-45.67825459,5.81
VVV-2015-DSC-0007,57220.97814772,13.534,0.014,247.66728242,5.57,-45.67825464,6.35
VVV-2015-DSC-0007,57220.97853821,13.546,0.019,247.66728511,6.08,-45.67825571,6.53
VVV-2015-DSC-0007,57220.97893258,13.526,0.016,247.66728308,5.78,-45.67825524,5.95
VVV-2015-DSC-0007,57220.97932716,13.52,0.013,247.66728603,4.93,-45.67825771,6.31
VVV-2015-DSC-0007,57578.07568612,13.529,0.014,247.66728572,4.28,-45.67825579,8.05
VVV-2015-DSC-0007,57578.07610454,13.548,0.014,247.66728576,4.94,-45.67825677,8.42
VVV-2015-DSC-0007,57578.07653778,13.525,0.013,247.66728385,5.18,-45.67825634,8.25
VVV-2015-DSC-0007,57578.07698321,13.545,0.018,247.66728299,6.65,-45.67825719,10.55
VVV-2015-DSC-0007,57925.22522791,13.497,0.034,247.66728726,14.89,-45.67825271,15.84
VVV-2015-DSC-0007,57925.2255684,13.485,0.038,247.66729878,15.07,-45.67825686,18.73
VVV-2015-DSC-0007,57925.22589688,13.507,0.029,247.66729628,12.36,-45.67825267,15.76
VVV-2015-DSC-0007,57925.22625388,13.485,0.039,247.66728979,16.45,-45.6782525,19.89
VVV-2015-DSC-0007,57925.27782788,13.521,0.036,247.66728872,14.32,-45.67825159,15.33
VVV-2015-DSC-0007,57925.27818505,13.512,0.068,247.66728439,13.5,-45.67825685,15.2
VVV-2015-DSC-0007,57925.27852318,13.558,0.029,247.66729665,18.39,-45.67825825,17.17
VVV-2015-DSC-0007,57925.27885483,13.55,0.022,247.66729567,12.24,-45.67825412,11.81
VVV-2015-DSC-0007,58215.40932375,13.531,0.027,247.66728427,11.04,-45.67825911,11.36
VVV-2015-DSC-0007,58215.40969468,13.53,0.031,247.66728858,13.85,-45.67825859,15.52
VVV-2015-DSC-0007,58215.41007632,13.504,0.039,247.6672935,16.92,-45.67825418,18.68
VVV-2015-DSC-0007,58250.08490037,13.528,0.026,247.66728558,20.17,-45.67825515,13.88
VVV-2015-DSC-0007,58250.08522,13.533,0.03,247.66728073,16.53,-45.67825537,14.66
VVV-2015-DSC-0007,58250.08557622,13.514,0.026,247.66729258,18.72,-45.6782557,17.1
VVV-2015-DSC-0007,58250.08595093,13.554,0.027,247.66728871,19.73,-45.67826234,16.78
VVV-2015-DSC-0007,58250.29920331,13.526,0.021,247.66728413,6.75,-45.67825726,7.45
VVV-2015-DSC-0007,58250.2995428,13.521,0.019,247.66727957,7.74,-45.67825794,8.74
VVV-2015-DSC-0007,58250.29992506,13.51,0.015,247.66727893,6.27,-45.67825782,6.77
VVV-2015-DSC-0007,58250.30027597,13.547,0.022,247.66728822,9.98,-45.6782557,10.53
VVV-2015-DSC-0007,58707.15773639,13.524,0.024,247.66728028,11.5,-45.6782622,12.0
VVV-2015-DSC-0007,58707.15811541,13.528,0.014,247.66727995,9.21,-45.67826106,8.44
VVV-2015-DSC-0007,58707.15849101,13.446,0.019,247.66728111,10.23,-45.67825207,9.67
VVV-2015-DSC-0007,58707.15887345,13.522,0.022,247.66728253,12.78,-45.67826213,13.53
VVV-2015-DSC-0007,58708.13848685,13.549,0.019,247.66727871,8.94,-45.67826107,9.24
VVV-2015-DSC-0007,58708.1388331,13.532,0.022,247.66728251,8.45,-45.6782594,9.17
VVV-2015-DSC-0007,58708.13925863,13.514,0.024,247.66728868,12.82,-45.67825526,14.14
VVV-2015-DSC-0007,58708.1396222,13.51,0.022,247.66728559,12.23,-45.6782646,12.63
VVV-2015-DSC-0007,58710.156606,13.521,0.039,247.6672854,20.54,-45.67825986,22.36
VVV-2015-DSC-0007,58710.15695266,13.541,0.043,247.66728354,20.35,-45.67825643,22.12
VVV-2015-DSC-0007,58710.15735887,13.534,0.034,247.66728062,17.25,-45.67825436,18.61
VVV-2015-DSC-0007,58710.15772299,13.673,0.041,247.66726956,23.37,-45.6782597,22.5
VVV-2013-DSC-0136,55244.35373067,14.652,0.015,234.59366255,9.52,-56.40098464,9.39
VVV-2013-DSC-0136,55244.35447713,14.617,0.011,234.59366063,7.42,-56.40098265,7.63
VVV-2013-DSC-0136,55244.35520792,14.637,0.01,234.59365883,6.96,-56.40098196,7.09
VVV-2013-DSC-0136,55260.38987274,14.638,0.027,234.59365662,11.5,-56.40098028,11.99
VVV-2013-DSC-0136,55260.39087407,14.614,0.018,234.59365468,7.39,-56.40098514,8.88
VVV-2013-DSC-0136,55260.39129233,14.618,0.022,234.59365387,8.48,-56.40098316,8.67
VVV-2013-DSC-0136,55374.1512,14.524,0.031,234.59366032,19.46,-56.40098618,18.89
VVV-2013-DSC-0136,55374.15167231,14.603,0.02,234.59365329,10.57,-56.40098628,11.33
VVV-2013-DSC-0136,55374.1520548,14.611,0.021,234.59365158,11.57,-56.40098119,12.1
VVV-2013-DSC-0136,55426.07304589,14.622,0.042,234.59365863,19.6,-56.40098816,22.11
VVV-2013-DSC-0136,55426.07357444,14.62,0.02,234.59365531,11.64,-56.4009851,13.49
VVV-2013-DSC-0136,55426.07401473,14.629,0.02,234.59365985,12.89,-56.40098351,12.46
VVV-2013-DSC-0136,55428.08249045,14.644,0.032,234.59365336,13.16,-56.40098741,14.61
VVV-2013-DSC-0136,55428.0830333,14.637,0.021,234.59365607,10.09,-56.40098094,9.81
VVV-2013-DSC-0136,55428.08349389,14.612,0.021,234.59364954,9.28,-56.40098599,8.81
VVV-2013-DSC-0136,55428.09635006,14.622,0.027,234.59364162,14.49,-56.40098319,19.27
VVV-2013-DSC-0136,55428.09689345,14.644,0.023,234.59365767,12.63,-56.40098403,12.18
VVV-2013-DSC-0136,55428.09732996,14.626,0.023,234.5936645,13.33,-56.4009824,13.47
VVV-2013-DSC-0136,55439.04953686,14.632,0.027,234.59366709,15.77,-56.40097841,13.9
VVV-2013-DSC-0136,55439.05009805,14.621,0.023,234.59366183,14.29,-56.40098234,11.59
VVV-2013-DSC-0136,55439.05054991,14.624,0.02,234.59366346,14.62,-56.40098153,11.19
VVV-2013-DSC-0136,55690.36278761,14.876,0.073,234.59351378,52.81,-56.40103306,54.41
VVV-2013-DSC-0136,55690.36328273,14.665,0.031,234.59365484,18.14,-56.40098344,19.49
VVV-2013-DSC-0136,55690.36368271,14.606,0.027,234.59365149,14.54,-56.40098344,14.76
VVV-2013-DSC-0136,55763.99818208,14.649,0.019,234.5936542,9.32,-56.40098747,10.13
VVV-2013-DSC-0136,55763.99855702,14.617,0.019,234.5936486,8.89,-56.40097401,9.81
VVV-2013-DSC-0136,55790.07521205,14.68,0.049,234.59367744,37.64,-56.40098508,37.85
VVV-2013-DSC-0136,55790.07562404,14.671,0.066,234.59367502,44.18,-56.40098605,46.61
VVV-2013-DSC-0136,55804.0670351,14.659,0.021,234.59364875,15.79,-56.40098095,13.91
VVV-2013-DSC-0136,55804.06746913,14.644,0.023,234.5936617,14.53,-56.40098109,16.68
VVV-2013-DSC-0136,55809.03842993,14.638,0.022,234.59365909,10.66,-56.40098033,9.46
VVV-2013-DSC-0136,55809.0388126,14.61,0.026,234.59365277,9.45,-56.40098252,9.16
VVV-2013-DSC-0136,55810.0203096,14.651,0.019,234.59365034,8.47,-56.40098281,9.69
VVV-2013-DSC-0136,55810.02077584,14.624,0.022,234.593657,11.07,-56.40098309,12.71
VVV-2013-DSC-0136,55820.03110315,14.632,0.027,234.59365115,12.96,-56.4009837,10.64
VVV-2013-DSC-0136,55820.03148789,14.639,0.026,234.59365264,12.47,-56.40098303,12.57
VVV-2013-DSC-0136,55820.98475765,14.647,0.022,234.59365176,10.51,-56.4009835,10.85
VVV-2013-DSC-0136,55820.98521367,14.631,0.023,234.59366536,11.29,-56.40097787,11.96
VVV-2013-DSC-0136,55821.99354202,14.602,0.023,234.59364947,16.46,-56.40098313,12.67
VVV-2013-DSC-0136,55821.99399629,14.624,0.027,234.59365673,17.33,-56.40098389,13.79
VVV-2013-DSC-0136,55822.01927317,14.59,0.023,234.59365413,17.3,-56.4009805,14.9
VVV-2013-DSC-0136,55822.01971867,14.632,0.022,234.59364014,15.78,-56.40098162,13.85
VVV-2013-DSC-0136,55822.99768794,14.614,0.023,234.59365339,13.61,-56.40097901,10.92
VVV-2013-DSC-0136,55822.99809321,14.618,0.016,234.5936576,9.26,-56.40097901,8.27
VVV-2013-DSC-0136,55824.01988707,14.63,0.021,234.59364354,15.55,-56.40098281,17.61
VVV-2013-DSC-0136,55824.02027002,14.599,0.019,234.59365174,11.84,-56.40098117,13.52
VVV-2013-DSC-0136,56372.29544802,14.507,0.021,234.5936534,13.65,-56.40098406,12.71
VVV-2013-DSC-0136,56372.29582959,14.526,0.056,234.59366202,22.96,-56.40097508,24.61
VVV-2013-DSC-0136,56374.20887636,14.533,0.033,234.59363399,24.09,-56.40098362,22.55
VVV-2013-DSC-0136,56374.20927123,14.486,0.035,234.59365891,23.55,-56.40098164,22.14
VVV-2013-DSC-0136,56375.20464152,14.496,0.022,234.59363966,14.46,-56.40097797,13.76
VVV-2013-DSC-0136,56375.20504362,14.527,0.025,234.59364136,13.72,-56.40098406,14.79
VVV-2013-DSC-0136,56376.23955024,14.517,0.017,234.59365011,9.71,-56.40098205,9.13
VVV-2013-DSC-0136,56376.23992595,14.461,0.015,234.59365652,8.41,-56.40098457,8.18
VVV-2013-DSC-0136,56377.27748777,14.513,0.022,234.59364984,8.06,-56.40098585,8.56
VVV-2013-DSC-0136,56377.27809288,14.504,0.034,234.59364209,11.71,-56.40098161,11.04
VVV-2013-DSC-0136,56422.33902374,14.047,0.064,234.59373006,45.91,-56.40096702,48.88
VVV-2013-DSC-0136,56422.33944689,14.09,0.061,234.5937039,44.47,-56.40096855,47.72
VVV-2013-DSC-0136,56428.16990983,14.056,0.018,234.59364116,9.42,-56.40098589,10.13
VVV-2013-DSC-0136,56428.17025971,14.032,0.015,234.59364405,7.16,-56.40098345,9.6
VVV-2013-DSC-0136,56438.30126166,14.074,0.024,234.59364192,12.3,-56.40098877,12.74
VVV-2013-DSC-0136,56438.3016649,14.075,0.036,234.59365389,18.23,-56.40098131,19.94
VVV-2013-DSC-0136,56439.2852485,14.109,0.024,234.59364128,13.36,-56.40098258,14.04
VVV-2013-DSC-0136,56439.28565219,14.054,0.045,234.59366342,27.85,-56.4009796,27.37
VVV-2013-DSC-0136,56459.11642343,14.174,0.025,234.5936528,15.1,-56.40098004,15.22
VVV-2013-DSC-0136,56459.11686079,14.174,0.026,234.5936483,15.54,-56.40098534,15.17
VVV-2013-DSC-0136,56461.04087609,14.19,0.013,234.59364585,4.67,-56.40098081,5.84
VVV-2013-DSC-0136,56461.04125963,14.192,0.016,234.59364688,7.17,-56.40098469,7.4
VVV-2013-DSC-0136,56464.25655651,14.267,0.027,234.59365388,16.47,-56.40098222,14.68
VVV-2013-DSC-0136,56464.25698338,14.208,0.023,234.59364487,16.1,-56.400984,16.05
VVV-2013-DSC-0136,56466.22119319,14.266,0.03,234.59364886,14.34,-56.4009836,12.35
VVV-2013-DSC-0136,56466.22162597,14.192,0.039,234.59364274,20.57,-56.40097901,20.2
VVV-2013-DSC-0136,56467.21571137,14.253,0.013,234.59365022,7.06,-56.4009827,6.37
VVV-2013-DSC-0136,56467.21610643,14.222,0.013,234.59364534,6.88,-56.40098186,6.76
VVV-2013-DSC-0136,56468.22871837,14.244,0.016,234.59365642,13.54,-56.4009802,11.23
VVV-2013-DSC-0136,56468.2291207,14.241,0.018,234.5936451,13.28,-56.40098569,11.57
VVV-2013-DSC-0136,56469.13343681,14.259,0.015,234.59364319,7.46,-56.40098298,10.72
VVV-2013-DSC-0136,56469.13382181,14.245,0.017,234.59365019,8.68,-56.40098229,12.14
VVV-2013-DSC-0136,56470.07357059,14.245,0.014,234.59364302,5.83,-56.40098427,6.15
VVV-2013-DSC-0136,56470.07397933,14.259,0.015,234.59364836,7.13,-56.40098518,7.37
VVV-2013-DSC-0136,56470.9985231,14.278,0.017,234.59364333,8.36,-56.40098139,8.94
VVV-2013-DSC-0136,56470.99887899,14.281,0.014,234.59364542,7.28,-56.40098399,9.37
VVV-2013-DSC-0136,56472.11375512,14.286,0.016,234.59364325,7.4,-56.40097527,16.66
VVV-2013-DSC-0136,56472.11413198,14.283,0.025,234.59365023,10.24,-56.40098542,14.32
VVV-2013-DSC-0136,56473.03266427,14.285,0.017,234.59364952,6.92,-56.40098201,12.49
VVV-2013-DSC-0136,56473.03304065,14.294,0.014,234.59364415,5.84,-56.4009848,10.3
VVV-2013-DSC-0136,56473.98582829,14.282,0.015,234.59364505,8.02,-56.40098281,7.89
VVV-2013-DSC-0136,56473.98622737,14.3,0.026,234.59365166,17.1,-56.40097984,16.93
VVV-2013-DSC-0136,56830.98341571,14.625,0.021,234.59363613,12.06,-56.40098527,11.87
VVV-2013-DSC-0136,56830.98384929,14.64,0.03,234.59364763,16.19,-56.40098189,16.83
VVV-2013-DSC-0136,56831.96564356,14.658,0.033,234.59363513,14.91,-56.40097933,15.62
VVV-2013-DSC-0136,56831.96604841,14.635,0.026,234.5936391,10.02,-56.40098827,11.43
VVV-2013-DSC-0136,56831.96644641,14.63,0.023,234.59364235,10.7,-56.40098575,11.79
VVV-2013-DSC-0136,56831.99123444,14.685,0.032,234.59363313,12.12,-56.40098421,13.19
VVV-2013-DSC-0136,56831.99163454,14.64,0.023,234.59364941,9.45,-56.40098541,9.86
VVV-2013-DSC-0136,56831.99205398,14.639,0.025,234.59364404,8.8,-56.40098508,9.92
VVV-2013-DSC-0136,56833.01153475,14.692,0.022,234.59364265,13.49,-56.40098942,15.77
VVV-2013-DSC-0136,56833.01196845,14.628,0.026,234.59365255,14.8,-56.4009846,18.34
VVV-2013-DSC-0136,56833.0123767,14.594,0.02,234.59364142,11.91,-56.4009821,16.7
VVV-2013-DSC-0136,56833.0282714,14.669,0.02,234.59365166,11.69,-56.40098473,16.22
VVV-2013-DSC-0136,56833.02869672,14.622,0.023,234.59364455,13.96,-56.40097308,17.87
VVV-2013-DSC-0136,56833.02917063,14.627,0.021,234.59364608,14.72,-56.40097922,17.52
VVV-2013-DSC-0136,56834.02350423,14.732,0.026,234.59365372,11.53,-56.40098521,12.45
VVV-2013-DSC-0136,56834.02392556,14.629,0.022,234.59364576,11.76,-56.40098768,13.28
VVV-2013-DSC-0136,56834.02434884,14.629,0.019,234.59364289,9.08,-56.40098247,10.4
VVV-2013-DSC-0136,56837.03242417,14.675,0.021,234.59364029,14.61,-56.40097793,14.46
VVV-2013-DSC-0136,56837.03284952,14.622,0.028,234.59366049,19.72,-56.40097829,18.37
VVV-2013-DSC-0136,56837.0332686,14.705,0.045,234.59365046,28.61,-56.40098571,26.21
VVV-2013-DSC-0136,56839.9837579,14.714,0.025,234.59364581,10.91,-56.40098336,12.38
VVV-2013-DSC-0136,56839.98417655,14.585,0.02,234.59364488,6.87,-56.40098398,8.86
VVV-2013-DSC-0136,56839.98456874,14.643,0.021,234.59364125,7.04,-56.40098337,8.9
VVV-2013-DSC-0136,57134.14305862,14.669,0.051,234.59366476,35.02,-56.40098862,33.6
VVV-2013-DSC-0136,57134.14353658,14.591,0.051,234.59366647,36.47,-56.40097914,34.99
VVV-2013-DSC-0136,57172.02483874,14.57,0.033,234.59364011,14.59,-56.40097985,14.08
VVV-2013-DSC-0136,57172.0252143,14.656,0.033,234.59363902,14.02,-56.40098776,14.44
VVV-2013-DSC-0136,57178.23129308,14.675,0.028,234.59364598,14.51,-56.40098229,17.25
VVV-2013-DSC-0136,57178.2316933,14.613,0.023,234.59364812,14.16,-56.40098069,16.75
VVV-2013-DSC-0136,57185.0265163,14.654,0.058,234.59364446,37.37,-56.40096771,36.51
VVV-2013-DSC-0136,57185.02749768,14.612,0.039,234.59366584,26.68,-56.40098345,28.79
VVV-2013-DSC-0136,57198.03747357,14.642,0.018,234.59363857,4.6,-56.40098304,5.91
VVV-2013-DSC-0136,57198.03867714,14.646,0.019,234.59363782,5.65,-56.40098582,7.04
VVV-2013-DSC-0136,57199.98040922,14.639,0.022,234.59364036,10.91,-56.40098837,12.97
VVV-2013-DSC-0136,57199.98105082,14.602,0.023,234.59363073,11.01,-56.40098094,13.13
VVV-2013-DSC-0136,57204.08430103,14.58,0.03,234.59365255,9.28,-56.40097969,9.21
VVV-2013-DSC-0136,57204.08477212,14.582,0.039,234.59364192,11.23,-56.40098625,12.32
VVV-2013-DSC-0136,57570.2322582,14.656,0.03,234.59362478,21.43,-56.40098295,16.37
VVV-2013-DSC-0136,57570.23265327,14.627,0.023,234.59364692,13.86,-56.40098494,11.79
VVV-2013-DSC-0136,57923.04220889,14.606,0.023,234.5936356,12.69,-56.4009827,14.85
VVV-2013-DSC-0136,57923.042573,14.636,0.025,234.59363734,14.39,-56.40098632,15.8
VVV-2013-DSC-0136,57924.15667163,14.601,0.022,234.59363249,9.99,-56.400987,10.06
VVV-2013-DSC-0136,57924.15700836,14.62,0.023,234.59363611,9.19,-56.40098559,11.17
VVV-2013-DSC-0136,58213.26196876,14.646,0.058,234.59365162,36.54,-56.40098199,37.75
VVV-2013-DSC-0136,58213.26232517,14.606,0.038,234.59364056,23.87,-56.40097779,21.44
VVV-2013-DSC-0136,58216.31072348,14.62,0.034,234.59361914,17.37,-56.40099052,19.92
VVV-2013-DSC-0136,58216.31110762,14.661,0.034,234.59363359,19.13,-56.4009864,25.8
VVV-2013-DSC-0136,58224.34884712,14.631,0.026,234.59363524,16.89,-56.40098796,16.65
VVV-2013-DSC-0136,58224.34924579,14.634,0.025,234.59363567,14.07,-56.40098365,14.39
VVV-2013-DSC-0136,58704.05919152,14.635,0.024,234.59362468,14.41,-56.40098598,14.55
VVV-2013-DSC-0136,58704.05961765,14.628,0.031,234.59363581,18.91,-56.4009874,19.85
VVV-2013-DSC-0136,58721.01310722,14.668,0.031,234.59362663,18.35,-56.40098664,18.54
VVV-2013-DSC-0136,58721.01354035,14.677,0.029,234.59362553,16.91,-56.40098137,16.3
VVV-2013-DSC-0136,58721.06044025,14.632,0.023,234.59362376,13.38,-56.4009886,14.43
VVV-2013-DSC-0136,58721.06079986,14.627,0.024,234.59364174,17.8,-56.4009832,19.47
VVV-2013-DSC-0135,55260.36042164,15.084,0.028,225.74778948,11.93,-60.31834195,11.91
VVV-2013-DSC-0135,55260.36079792,15.027,0.033,225.74779582,10.25,-60.31834486,11.26
VVV-2013-DSC-0135,55297.22500091,15.016,0.031,225.74779821,9.49,-60.31833837,10.87
VVV-2013-DSC-0135,55297.22570779,15.057,0.033,225.74780406,12.15,-60.31833884,13.02
VVV-2013-DSC-0135,55297.23127946,15.047,0.027,225.74779829,7.64,-60.31834504,9.07
VVV-2013-DSC-0135,55297.23208892,15.057,0.03,225.74780369,9.99,-60.31834047,12.29
VVV-2013-DSC-0135,55389.16204695,15.004,0.039,225.74780971,19.43,-60.31832709,22.85
VVV-2013-DSC-0135,55389.16260017,15.028,0.044,225.7478061,17.9,-60.31833201,21.41
VVV-2013-DSC-0135,55422.02925787,15.028,0.034,225.74779915,12.22,-60.31834291,13.48
VVV-2013-DSC-0135,55422.0296888,15.056,0.03,225.74780037,11.57,-60.31834422,12.92
VVV-2013-DSC-0135,55424.03234696,15.047,0.051,225.74780551,19.82,-60.31833803,19.3
VVV-2013-DSC-0135,55424.0327653,15.021,0.042,225.74779697,15.59,-60.31834312,18.12
VVV-2013-DSC-0135,55427.06723839,15.089,0.044,225.7477956,23.37,-60.31834552,20.21
VVV-2013-DSC-0135,55427.06777153,15.02,0.042,225.74780321,18.45,-60.31834376,16.34
VVV-2013-DSC-0135,55444.99200776,15.068,0.048,225.74779933,22.29,-60.31833297,23.05
VVV-2013-DSC-0135,55444.99245331,15.074,0.038,225.74778429,17.24,-60.31834235,15.6
VVV-2013-DSC-0135,55624.38684959,15.072,0.036,225.74780134,16.2,-60.31834109,17.39
VVV-2013-DSC-0135,55624.38724416,15.034,0.048,225.74778612,23.43,-60.31833847,25.18
VVV-2013-DSC-0135,55694.31742668,15.037,0.043,225.74778606,12.51,-60.31834551,13.32
VVV-2013-DSC-0135,55694.31782255,15.023,0.042,225.74779216,13.92,-60.31834547,14.78
VVV-2013-DSC-0135,55780.09533523,15.091,0.045,225.74780372,19.04,-60.31834843,16.31
VVV-2013-DSC-0135,55780.09574073,15.034,0.037,225.74780185,13.41,-60.31834048,13.3
VVV-2013-DSC-0135,55781.09116469,15.04,0.034,225.74778931,16.06,-60.31834393,15.71
VVV-2013-DSC-0135,55781.09158472,15.037,0.036,225.74780333,14.03,-60.31834407,13.49
VVV-2013-DSC-0135,55797.01288439,15.024,0.038,225.74778481,15.04,-60.31834057,14.53
VVV-2013-DSC-0135,55797.01413911,15.105,0.044,225.7478003,14.01,-60.31834358,12.26
VVV-2013-DSC-0135,55818.99336459,15.051,0.048,225.74779297,33.19,-60.31834974,33.94
VVV-2013-DSC-0135,55818.99378652,14.97,0.038,225.74778058,24.11,-60.31835031,20.81
VVV-2013-DSC-0135,55819.99432156,15.03,0.045,225.74780209,13.59,-60.31834087,15.14
VVV-2013-DSC-0135,55819.99473459,15.029,0.037,225.7477982,13.75,-60.31834512,13.32
VVV-2013-DSC-0135,56014.2577382,15.031,0.028,225.74779726,11.64,-60.31834129,13.83
VVV-2013-DSC-0135,56057.13551673,15.086,0.032,225.74779313,10.78,-60.31834372,11.93
VVV-2013-DSC-0135,56057.1360263,15.068,0.035,225.74779264,10.8,-60.31834658,10.6
VVV-2013-DSC-0135,56371.25594809,14.794,0.039,225.74778163,27.63,-60.31833883,30.07
VVV-2013-DSC-0135,56371.25633714,14.836,0.045,225.74781247,31.06,-60.31834562,35.09
VVV-2013-DSC-0135,56372.32598973,15.015,0.103,225.7477868,85.75,-60.31828266,99.63
VVV-2013-DSC-0135,56372.3264406,14.872,0.033,225.7478002,23.59,-60.31832553,26.78
VVV-2013-DSC-0135,56373.20022345,14.884,0.038,225.74778968,24.17,-60.31834445,24.95
VVV-2013-DSC-0135,56373.20061841,14.834,0.033,225.7477942,19.52,-60.31833703,19.79
VVV-2013-DSC-0135,56374.22649313,14.772,0.033,225.74781571,31.65,-60.31832243,31.8
VVV-2013-DSC-0135,56374.22696613,14.753,0.083,225.74780285,40.46,-60.31833387,42.39
VVV-2013-DSC-0135,56376.1558368,14.826,0.049,225.74779077,24.46,-60.31833351,24.64
VVV-2013-DSC-0135,56376.15623629,14.808,0.036,225.74778755,22.31,-60.31834107,19.88
VVV-2013-DSC-0135,56377.30165535,14.825,0.028,225.74778798,7.64,-60.31835079,11.7
VVV-2013-DSC-0135,56377.30226486,14.803,0.027,225.74778746,10.02,-60.3183425,14.42
VVV-2013-DSC-0135,56400.39036351,14.634,0.031,225.74779061,13.04,-60.31834544,11.19
VVV-2013-DSC-0135,56400.39077952,14.665,0.05,225.74779195,16.15,-60.31834382,16.17
VVV-2013-DSC-0135,56425.25064839,14.477,0.046,225.74780371,29.75,-60.31832945,31.74
VVV-2013-DSC-0135,56425.25117558,14.461,0.037,225.74779779,26.02,-60.31833928,28.74
VVV-2013-DSC-0135,56428.32088054,14.454,0.028,225.74778387,19.85,-60.31834088,18.37
VVV-2013-DSC-0135,56428.3212566,14.416,0.024,225.74779633,19.94,-60.31834786,17.65
VVV-2013-DSC-0135,56439.25286344,14.397,0.047,225.74779968,35.87,-60.31833104,37.7
VVV-2013-DSC-0135,56439.25326913,14.336,0.038,225.74779971,21.1,-60.3183338,29.67
VVV-2013-DSC-0135,56461.01079528,14.527,0.022,225.74778979,6.71,-60.31834602,6.69
VVV-2013-DSC-0135,56461.01114941,14.533,0.02,225.7477887,5.89,-60.31834209,7.6
VVV-2013-DSC-0135,56463.22954955,14.524,0.02,225.74778883,13.03,-60.31834479,11.02
VVV-2013-DSC-0135,56463.2299601,14.522,0.02,225.7477811,12.93,-60.31834384,11.46
VVV-2013-DSC-0135,56468.19743642,14.589,0.029,225.74779572,21.12,-60.31834805,21.25
VVV-2013-DSC-0135,56468.19783147,14.583,0.025,225.74779797,18.3,-60.31834733,16.9
VVV-2013-DSC-0135,56469.16098358,14.612,0.038,225.74779877,22.56,-60.31834579,20.9
VVV-2013-DSC-0135,56469.16137823,14.599,0.025,225.74779266,16.73,-60.31833928,17.65
VVV-2013-DSC-0135,56470.05272527,14.605,0.028,225.74779197,9.63,-60.31834498,10.6
VVV-2013-DSC-0135,56470.05310132,14.558,0.023,225.74778163,8.81,-60.3183447,9.94
VVV-2013-DSC-0135,56470.98058755,14.624,0.024,225.74779256,11.24,-60.31834305,11.19
VVV-2013-DSC-0135,56470.98095568,14.635,0.025,225.74778566,9.99,-60.31834224,11.21
VVV-2013-DSC-0135,56472.06109482,14.591,0.048,225.74777778,26.6,-60.31833693,37.7
VVV-2013-DSC-0135,56472.06150587,14.563,0.038,225.7478044,21.03,-60.31834104,29.14
VVV-2013-DSC-0135,56472.07967041,14.633,0.026,225.74778429,9.99,-60.31834113,12.76
VVV-2013-DSC-0135,56472.08006387,14.62,0.028,225.74779095,11.89,-60.31834372,14.94
VVV-2013-DSC-0135,56473.00162081,14.665,0.023,225.74778851,11.22,-60.31834596,14.1
VVV-2013-DSC-0135,56473.00201869,14.664,0.025,225.74778599,11.21,-60.31834323,19.0
VVV-2013-DSC-0135,56473.96793573,14.65,0.027,225.74778544,14.12,-60.31834513,15.91
VVV-2013-DSC-0135,56475.04924063,14.692,0.023,225.74779509,9.06,-60.31834824,11.69
VVV-2013-DSC-0135,56475.04965507,14.651,0.029,225.74778819,9.69,-60.31834382,12.45
VVV-2013-DSC-0135,56476.0292633,14.689,0.03,225.74779362,9.45,-60.31834949,11.28
VVV-2013-DSC-0135,56476.02965746,14.651,0.039,225.74778633,11.16,-60.31834306,12.5
VVV-2013-DSC-0135,56476.09297062,14.685,0.027,225.74778698,11.44,-60.31834449,15.39
VVV-2013-DSC-0135,56476.09337307,14.699,0.034,225.74777385,13.44,-60.31834339,15.52
VVV-2013-DSC-0135,56825.96948634,15.005,0.036,225.74778894,16.07,-60.31834495,15.56
VVV-2013-DSC-0135,56825.96988419,15.035,0.032,225.74776633,17.97,-60.31834629,17.03
VVV-2013-DSC-0135,56826.98583581,14.99,0.041,225.74779596,22.2,-60.31832903,21.04
VVV-2013-DSC-0135,56826.98623655,15.049,0.044,225.74779857,18.33,-60.3183432,18.89
VVV-2013-DSC-0135,56827.02801169,15.138,0.061,225.74779988,49.84,-60.31832361,49.51
VVV-2013-DSC-0135,56827.02842532,15.053,0.042,225.74775599,33.24,-60.31833776,33.33
VVV-2013-DSC-0135,56827.14053416,15.174,0.095,225.74783037,73.08,-60.31832453,78.71
VVV-2013-DSC-0135,56827.14095485,15.148,0.067,225.74777355,47.17,-60.31832359,53.01
VVV-2013-DSC-0135,56827.96981455,14.964,0.041,225.74778836,20.36,-60.31833937,22.86
VVV-2013-DSC-0135,56827.97027908,14.975,0.043,225.74779345,28.1,-60.31831337,28.3
VVV-2013-DSC-0135,56836.18018034,15.188,0.127,225.74785079,104.88,-60.31831028,100.78
VVV-2013-DSC-0135,56836.18060964,15.215,0.105,225.74781371,97.38,-60.31831211,102.0
VVV-2013-DSC-0135,56836.21800278,14.991,0.058,225.74779965,44.91,-60.31833119,45.97
VVV-2013-DSC-0135,56836.2184223,14.979,0.048,225.74781549,39.65,-60.31831947,40.65
VVV-2013-DSC-0135,56836.23132135,14.978,0.041,225.74776622,32.56,-60.31837089,30.87
VVV-2013-DSC-0135,56836.23175614,15.024,0.039,225.74776167,31.08,-60.3183602,33.16
VVV-2013-DSC-0135,57134.08718714,15.073,0.122,225.74776905,49.79,-60.3183239,44.14
VVV-2013-DSC-0135,57134.08772058,15.168,0.064,225.74786555,66.75,-60.31834456,66.69
VVV-2013-DSC-0135,57134.10273877,15.071,0.059,225.74777936,48.26,-60.31832954,51.68
VVV-2013-DSC-0135,57134.10320818,15.035,0.081,225.74783957,68.9,-60.31835225,69.29
VVV-2013-DSC-0135,57134.11550924,15.039,0.043,225.74780428,36.3,-60.31831998,38.17
VVV-2013-DSC-0135,57134.1159427,15.028,0.046,225.74779914,34.67,-60.31834032,35.06
VVV-2013-DSC-0135,57135.13695203,14.986,0.038,225.74779149,15.53,-60.31834353,16.24
VVV-2013-DSC-0135,57135.13735065,14.996,0.032,225.74779051,17.14,-60.31834327,16.19
VVV-2013-DSC-0135,57170.99235212,15.019,0.036,225.74778294,14.1,-60.31834021,13.43
VVV-2013-DSC-0135,57170.9927565,15.053,0.034,225.74777902,14.12,-60.31834706,13.38
VVV-2013-DSC-0135,57171.99308098,15.088,0.099,225.7477593,30.57,-60.31835228,30.33
VVV-2013-DSC-0135,57171.99346428,15.009,0.073,225.74778406,22.91,-60.3183441,23.52
VVV-2013-DSC-0135,57174.97597331,15.03,0.049,225.7477765,36.84,-60.31833383,31.26
VVV-2013-DSC-0135,57174.97640199,15.051,0.049,225.74777978,35.3,-60.31834024,30.87
VVV-2013-DSC-0135,57184.02823838,14.986,0.052,225.74779464,43.87,-60.3183434,41.45
VVV-2013-DSC-0135,57184.02870222,14.981,0.059,225.74778788,42.86,-60.31835674,39.21
VVV-2013-DSC-0135,57585.15592497,15.074,0.028,225.74777914,15.56,-60.31834841,15.92
VVV-2013-DSC-0135,57585.15631498,15.029,0.026,225.74779591,17.9,-60.31833908,16.71
VVV-2013-DSC-0135,57922.11236132,15.054,0.041,225.74778387,15.25,-60.31833927,17.56
VVV-2013-DSC-0135,57922.11274378,15.081,0.034,225.74777726,13.21,-60.31834179,15.6
VVV-2013-DSC-0135,57924.09287809,15.03,0.045,225.7477789,15.25,-60.31835477,21.01
VVV-2013-DSC-0135,57924.09323155,15.068,0.058,225.74777431,17.65,-60.31835792,22.37
VVV-2013-DSC-0135,58208.29124955,15.01,0.035,225.74776977,14.03,-60.31834746,12.38
VVV-2013-DSC-0135,58208.29164329,14.994,0.035,225.74777479,14.18,-60.31834873,11.89
VVV-2013-DSC-0135,58212.37717927,15.235,0.107,225.74779336,97.3,-60.31832714,105.65
VVV-2013-DSC-0135,58212.37754252,15.183,0.08,225.74779904,62.03,-60.31834833,67.58
VVV-2013-DSC-0135,58215.35381108,15.016,0.046,225.74778334,32.32,-60.31833731,30.92
VVV-2013-DSC-0135,58215.3541759,15.071,0.107,225.74783029,93.87,-60.31833118,92.42
VVV-2013-DSC-0135,58579.39349328,15.017,0.15,225.74781242,116.11,-60.31826426,133.07
VVV-2013-DSC-0135,58703.08408337,14.985,0.038,225.74778125,18.77,-60.31833802,17.19
VVV-2013-DSC-0135,58703.08444685,14.962,0.039,225.74778958,25.38,-60.3183416,22.18
VVV-2013-DSC-0135,58704.02986398,15.13,0.145,225.74775486,130.06,-60.31831233,133.43
VVV-2013-DSC-0135,58704.03034282,15.174,0.104,225.74781963,90.54,-60.31833373,90.59
VVV-2013-DSC-0135,58717.061114,14.908,0.059,225.74778107,43.39,-60.31835732,44.68
VVV-2013-DSC-0135,58717.06151242,14.925,0.071,225.74775702,65.75,-60.31834579,56.3
VVV-2013-DSC-0541,55248.30920801,13.694,0.016,193.52592425,4.85,-62.13399272,5.17
VVV-2013-DSC-0541,55248.3099434,13.691,0.013,193.52592398,4.37,-62.13399334,5.48
VVV-2013-DSC-0541,55282.13381033,13.692,0.016,193.52592138,9.39,-62.13398996,9.36
VVV-2013-DSC-0541,55282.13410541,13.7,0.011,193.52592897,8.8,-62.13399401,10.81
VVV-2013-DSC-0541,55305.06538116,13.681,0.012,193.52591952,8.17,-62.13399303,12.11
VVV-2013-DSC-0541,55305.0657067,13.694,0.015,193.52593156,6.67,-62.13398941,11.1
VVV-2013-DSC-0541,55305.07578761,13.717,0.016,193.52592957,8.66,-62.13399414,10.82
VVV-2013-DSC-0541,55305.07613369,13.693,0.015,193.52592736,8.5,-62.13399325,9.9
VVV-2013-DSC-0541,55305.0870476,13.687,0.016,193.52592065,7.1,-62.13399466,10.16
VVV-2013-DSC-0541,55305.0873542,13.698,0.012,193.52592566,5.6,-62.13399434,9.07
VVV-2013-DSC-0541,55305.10652241,13.686,0.014,193.52592722,4.54,-62.13399339,7.04
VVV-2013-DSC-0541,55305.10682982,13.691,0.015,193.52592608,5.39,-62.13399511,8.59
VVV-2013-DSC-0541,55760.01840686,13.675,0.015,193.52591935,8.98,-62.1339935,7.72
VVV-2013-DSC-0541,55760.01880668,13.702,0.014,193.52592685,9.3,-62.13399231,10.06
VVV-2013-DSC-0541,55775.98998296,13.687,0.012,193.52592354,7.92,-62.13399282,12.09
VVV-2013-DSC-0541,55775.99039254,13.683,0.018,193.52592547,10.76,-62.13399159,14.37
VVV-2013-DSC-0541,55776.98886822,13.706,0.016,193.52592302,12.17,-62.13399407,9.55
VVV-2013-DSC-0541,55776.98925998,13.693,0.017,193.52592702,10.7,-62.13399235,10.06
VVV-2013-DSC-0541,55778.97644495,13.688,0.014,193.52591997,9.01,-62.13399183,8.92
VVV-2013-DSC-0541,55778.97685687,13.676,0.017,193.5259129,9.12,-62.13399399,8.34
VVV-2013-DSC-0541,55994.12177625,13.67,0.02,193.52590751,12.61,-62.13399268,15.98
VVV-2013-DSC-0541,55994.12214885,13.707,0.016,193.52591769,10.47,-62.13399326,12.23
VVV-2013-DSC-0541,55995.13922461,13.705,0.022,193.52591193,15.88,-62.13399564,16.92
VVV-2013-DSC-0541,55995.13961044,13.729,0.022,193.52592525,16.4,-62.13399057,16.49
VVV-2013-DSC-0541,55997.15658422,13.691,0.015,193.525925,7.97,-62.13400022,10.26
VVV-2013-DSC-0541,55997.15695221,13.56,0.075,193.52592411,17.17,-62.13399584,18.59
VVV-2013-DSC-0541,56000.13974536,13.703,0.02,193.52590843,13.99,-62.1339982,16.19
VVV-2013-DSC-0541,56000.14014357,13.697,0.021,193.52592381,14.13,-62.13399603,16.03
VVV-2013-DSC-0541,56008.17166215,13.682,0.013,193.52592171,9.32,-62.13399666,8.37
VVV-2013-DSC-0541,56008.17207562,13.711,0.015,193.52591685,12.15,-62.133992,11.18
VVV-2013-DSC-0541,56016.10980122,13.683,0.016,193.52591213,11.12,-62.13399476,10.27
VVV-2013-DSC-0541,56016.11022979,13.689,0.015,193.52590673,11.35,-62.13399266,11.35
VVV-2013-DSC-0541,56042.06269974,13.695,0.011,193.52591614,5.16,-62.13399314,8.9
VVV-2013-DSC-0541,56042.06309727,13.667,0.016,193.52591069,8.42,-62.13399244,10.44
VVV-2013-DSC-0541,56362.16219779,13.602,0.015,193.5259146,7.87,-62.1339946,10.32
VVV-2013-DSC-0541,56362.1626434,13.606,0.017,193.52591367,8.23,-62.13399022,10.08
VVV-2013-DSC-0541,56365.15608945,13.589,0.01,193.52591485,6.91,-62.13399251,8.37
VVV-2013-DSC-0541,56365.15650441,13.591,0.015,193.52591101,10.63,-62.13399217,10.82
VVV-2013-DSC-0541,56373.12786019,13.591,0.017,193.52590223,14.41,-62.13399436,14.72
VVV-2013-DSC-0541,56373.12826718,13.612,0.018,193.52592332,16.6,-62.13399916,17.47
VVV-2013-DSC-0541,56374.07481652,13.595,0.024,193.52592908,18.93,-62.1339899,16.21
VVV-2013-DSC-0541,56374.07522814,13.558,0.027,193.5259202,15.44,-62.13400196,15.56
VVV-2013-DSC-0541,56376.1443044,13.595,0.016,193.52591545,12.52,-62.13399256,12.63
VVV-2013-DSC-0541,56376.14474482,13.565,0.013,193.52590427,11.63,-62.13399697,10.02
VVV-2013-DSC-0541,56377.23628422,13.594,0.027,193.52592089,8.65,-62.13399134,10.69
VVV-2013-DSC-0541,56377.23688876,13.582,0.018,193.52591226,6.86,-62.13399491,7.15
VVV-2013-DSC-0541,56378.05041294,13.597,0.018,193.52591167,14.63,-62.1339931,14.38
VVV-2013-DSC-0541,56378.05101822,13.564,0.021,193.52591275,15.1,-62.13399302,14.44
VVV-2013-DSC-0541,56404.00412499,13.558,0.015,193.52591071,11.48,-62.13399517,10.55
VVV-2013-DSC-0541,56404.00453722,13.577,0.019,193.52591042,13.19,-62.13399554,13.89
VVV-2013-DSC-0541,56413.00190592,13.551,0.018,193.52591392,7.8,-62.13399222,8.93
VVV-2013-DSC-0541,56413.00227513,13.532,0.025,193.52590779,9.54,-62.13398835,11.5
VVV-2013-DSC-0541,56417.97188009,13.559,0.021,193.52592029,16.07,-62.13399107,15.68
VVV-2013-DSC-0541,56417.97224029,13.559,0.017,193.52591901,12.38,-62.13399378,10.12
VVV-2013-DSC-0541,56418.02061114,13.533,0.013,193.52590721,7.17,-62.13399242,7.86
VVV-2013-DSC-0541,56418.02101941,13.533,0.015,193.5259136,7.51,-62.1339918,9.25
VVV-2013-DSC-0541,56419.23495096,13.536,0.016,193.52590951,6.88,-62.13399747,8.62
VVV-2013-DSC-0541,56419.23531777,13.522,0.017,193.52590697,8.03,-62.13399712,8.94
VVV-2013-DSC-0541,56420.24568656,13.532,0.015,193.52591982,9.4,-62.1339913,8.44
VVV-2013-DSC-0541,56420.24612007,13.526,0.015,193.52591155,10.58,-62.13399379,8.83
VVV-2013-DSC-0541,56421.0810823,13.521,0.021,193.52591645,14.07,-62.13399414,20.39
VVV-2013-DSC-0541,56421.08148946,13.564,0.022,193.52591733,13.86,-62.13399501,17.07
VVV-2013-DSC-0541,56421.13274556,13.55,0.019,193.52591533,10.75,-62.13399231,14.05
VVV-2013-DSC-0541,56421.13312822,13.561,0.014,193.52590866,7.33,-62.1339955,11.46
VVV-2013-DSC-0541,56421.2081963,13.511,0.023,193.52592196,21.6,-62.13398994,26.47
VVV-2013-DSC-0541,56421.20863112,13.523,0.021,193.52591053,11.34,-62.13399301,16.63
VVV-2013-DSC-0541,56422.98704722,13.528,0.012,193.52591374,8.78,-62.13398985,11.29
VVV-2013-DSC-0541,56422.98748434,13.527,0.013,193.52591523,8.95,-62.1339958,10.21
VVV-2013-DSC-0541,56438.14847538,13.516,0.021,193.52591652,11.52,-62.13399477,15.88
VVV-2013-DSC-0541,56438.14888529,13.494,0.012,193.52591413,5.8,-62.13399428,7.19
VVV-2013-DSC-0541,56438.98478454,13.501,0.019,193.52591231,11.43,-62.13399413,12.6
VVV-2013-DSC-0541,56438.9851808,13.519,0.017,193.52591542,8.92,-62.13399141,11.06
VVV-2013-DSC-0541,56447.16132216,13.502,0.019,193.52591721,10.87,-62.13399134,9.09
VVV-2013-DSC-0541,56447.16171411,13.528,0.02,193.52591097,8.89,-62.13399105,9.25
VVV-2013-DSC-0541,56448.11939903,13.481,0.02,193.52591007,13.14,-62.13398887,14.07
VVV-2013-DSC-0541,56448.11980303,13.508,0.013,193.52590985,9.08,-62.13399717,10.69
VVV-2013-DSC-0541,56448.16928276,13.512,0.015,193.52591213,10.6,-62.13399592,10.11
VVV-2013-DSC-0541,56448.16968493,13.51,0.017,193.52591053,11.25,-62.133994,10.72
VVV-2013-DSC-0541,56460.14283657,13.494,0.014,193.52590666,7.46,-62.13399415,8.39
VVV-2013-DSC-0541,56460.14325102,13.504,0.016,193.52590476,7.36,-62.133996,7.36
VVV-2013-DSC-0541,56751.30126868,13.48,0.02,193.52590216,6.67,-62.13399594,6.13
VVV-2013-DSC-0541,56751.30209937,13.491,0.013,193.52591147,4.83,-62.13399179,5.3
VVV-2013-DSC-0541,56760.02030401,13.47,0.016,193.52591393,10.77,-62.13399582,9.77
VVV-2013-DSC-0541,56760.02069331,13.47,0.013,193.52590785,9.98,-62.13399467,7.77
VVV-2013-DSC-0541,56786.99479869,13.468,0.021,193.52590805,8.34,-62.13399396,9.94
VVV-2013-DSC-0541,56786.99519036,13.48,0.016,193.52590818,6.52,-62.13399288,7.6
VVV-2013-DSC-0541,56787.99246006,13.476,0.016,193.52590783,9.54,-62.13399165,12.71
VVV-2013-DSC-0541,56787.99285128,13.506,0.017,193.5259205,12.58,-62.13399109,13.16
VVV-2013-DSC-0541,56788.12370015,13.478,0.012,193.52591007,5.93,-62.13399653,7.94
VVV-2013-DSC-0541,56788.1241036,13.502,0.011,193.52590624,6.21,-62.13399536,7.48
VVV-2013-DSC-0541,56788.18302797,13.469,0.016,193.52590772,9.22,-62.13399328,10.52
VVV-2013-DSC-0541,56788.18343277,13.468,0.012,193.52590837,8.74,-62.13399563,8.93
VVV-2013-DSC-0541,56789.12463844,13.478,0.015,193.52591275,9.69,-62.1339896,12.47
VVV-2013-DSC-0541,56789.1250591,13.455,0.014,193.52589868,8.73,-62.13400013,15.01
VVV-2013-DSC-0541,56798.95156013,13.479,0.015,193.52590736,7.83,-62.1339923,9.33
VVV-2013-DSC-0541,56798.95196259,13.496,0.014,193.52590646,7.56,-62.13399067,8.41
VVV-2013-DSC-0541,56798.96466849,13.485,0.015,193.52591264,6.61,-62.1339923,9.47
VVV-2013-DSC-0541,56798.96506147,13.478,0.012,193.5259147,4.94,-62.13399414,6.42
VVV-2013-DSC-0541,57074.20388713,13.606,0.019,193.52589649,15.1,-62.1339944,10.8
VVV-2013-DSC-0541,57074.20430972,13.612,0.013,193.5259082,8.09,-62.13399517,10.04
VVV-2013-DSC-0541,57080.18955215,13.593,0.026,193.52590768,11.02,-62.1339925,15.08
VVV-2013-DSC-0541,57080.18996934,13.636,0.016,193.52590121,10.28,-62.13398967,13.46
VVV-2013-DSC-0541,57111.13653633,13.622,0.019,193.52591016,12.19,-62.13399499,13.66
VVV-2013-DSC-0541,57111.13712481,13.621,0.014,193.52590545,8.18,-62.13399758,10.58
VVV-2013-DSC-0541,57113.06343394,13.637,0.02,193.52590789,13.0,-62.13399339,12.82
VVV-2013-DSC-0541,57113.06385244,13.624,0.02,193.52591607,11.78,-62.13399332,11.51
VVV-2013-DSC-0541,57115.05983173,13.638,0.02,193.52589406,16.54,-62.13398498,15.09
VVV-2013-DSC-0541,57115.06023053,13.623,0.019,193.52590697,15.1,-62.13399973,14.97
VVV-2013-DSC-0541,57118.10904068,13.632,0.013,193.52590368,5.69,-62.13399146,6.51
VVV-2013-DSC-0541,57118.10945271,13.634,0.017,193.52590286,7.25,-62.13399169,8.53
VVV-2013-DSC-0541,57135.00182139,13.649,0.017,193.52590548,10.33,-62.13399525,9.02
VVV-2013-DSC-0541,57135.00224182,13.654,0.019,193.52589282,12.61,-62.13399549,12.63
VVV-2013-DSC-0541,57169.00268079,13.648,0.011,193.52590457,6.18,-62.13399472,7.41
VVV-2013-DSC-0541,57169.00355821,13.655,0.014,193.52590683,6.51,-62.13399473,7.31
VVV-2013-DSC-0541,57570.08385663,13.618,0.057,193.52583558,61.34,-62.13401,52.64
VVV-2013-DSC-0541,57570.08425844,13.766,0.041,193.52587285,38.63,-62.13399362,33.98
VVV-2013-DSC-0541,57587.04307644,13.686,0.017,193.52589386,10.78,-62.1339942,10.5
VVV-2013-DSC-0541,57587.04348566,13.686,0.017,193.52590001,12.71,-62.13399915,12.47
VVV-2013-DSC-0541,57927.12263541,13.7,0.032,193.525888,23.92,-62.13400207,20.78
VVV-2013-DSC-0541,57927.12294772,13.674,0.016,193.52590035,16.5,-62.13399589,11.45
VVV-2013-DSC-0541,57928.0917402,13.662,0.021,193.52588192,14.48,-62.13399275,13.0
VVV-2013-DSC-0541,57928.09208507,13.672,0.022,193.52588102,17.68,-62.13400259,16.36
VVV-2013-DSC-0541,58247.23248971,13.697,0.022,193.52588148,16.53,-62.13400559,14.61
VVV-2013-DSC-0541,58247.23283314,13.721,0.021,193.5258949,18.82,-62.13399798,15.54
VVV-2013-DSC-0541,58248.18009332,13.727,0.032,193.52589326,24.35,-62.13398896,25.04
VVV-2013-DSC-0541,58248.18043645,13.692,0.027,193.52589169,23.94,-62.13399692,23.97
VVV-2013-DSC-0541,58248.98996252,13.693,0.021,193.52589387,15.5,-62.13398882,17.32
VVV-2013-DSC-0541,58248.99031931,13.723,0.022,193.52588543,19.0,-62.13399041,17.07
VVV-2013-DSC-0541,58702.97865853,13.704,0.018,193.5258839,13.96,-62.13399736,11.88
VVV-2013-DSC-0541,58702.97898992,13.707,0.019,193.52588369,15.13,-62.13399546,11.92
VVV-2013-DSC-0541,58705.00134448,13.701,0.022,193.52588246,22.39,-62.13399954,20.41
VVV-2013-DSC-0541,58705.00173803,13.706,0.021,193.52587246,16.37,-62.1339986,16.8
VVV-2013-DSC-0541,58705.98426215,13.673,0.017,193.52589667,8.27,-62.13399046,7.86
VVV-2013-DSC-0541,58705.98459617,13.697,0.017,193.52589177,7.66,-62.13399316,7.45
VVV-2012-BLG-0245,55298.27979498,16.89,0.163,271.06818702,70.53,-19.35836409,81.55
VVV-2012-BLG-0245,55298.28011108,16.79,0.141,271.06817705,61.15,-19.35839592,68.2
VVV-2012-BLG-0245,55726.31761364,16.777,0.172,271.06817437,89.44,-19.3584188,91.27
VVV-2012-BLG-0245,55726.31806544,16.765,0.174,271.06821721,96.37,-19.3583559,80.57
VVV-2012-BLG-0245,55777.189896,16.883,0.125,271.06815474,59.62,-19.35841499,52.88
VVV-2012-BLG-0245,55781.1569907,16.728,0.147,271.06816848,69.16,-19.35835373,80.27
VVV-2012-BLG-0245,55781.15748624,16.456,0.125,271.06819469,73.57,-19.35837205,76.16
VVV-2012-BLG-0245,55791.08279638,16.83,0.144,271.06820298,84.06,-19.35836126,91.94
VVV-2012-BLG-0245,55791.08321362,16.656,0.129,271.06821158,64.13,-19.35836183,66.26
VVV-2012-BLG-0245,55807.08508863,16.909,0.151,271.06816003,82.3,-19.35838023,84.3
VVV-2012-BLG-0245,55823.05495092,16.782,0.184,271.06818924,86.2,-19.35836276,84.92
VVV-2012-BLG-0245,55823.05535736,16.858,0.166,271.06818813,90.94,-19.35838395,85.94
VVV-2012-BLG-0245,55994.36486452,16.571,0.124,271.06818602,49.69,-19.35837006,47.31
VVV-2012-BLG-0245,55994.36524077,16.911,0.247,271.06823896,124.94,-19.35834574,113.65
VVV-2012-BLG-0245,55995.3787809,16.779,0.173,271.0681885,101.86,-19.35835583,93.78
VVV-2012-BLG-0245,55995.37915614,16.746,0.154,271.06820492,80.18,-19.35839423,75.8
VVV-2012-BLG-0245,55996.35369766,16.778,0.225,271.06818507,113.04,-19.35836956,101.33
VVV-2012-BLG-0245,55999.36329093,16.956,0.158,271.0681914,93.18,-19.3584066,86.92
VVV-2012-BLG-0245,56006.30138107,16.925,0.246,271.06817938,105.04,-19.35839443,122.99
VVV-2012-BLG-0245,56006.30176055,16.898,0.192,271.06820023,132.66,-19.35835202,105.86
VVV-2012-BLG-0245,56010.37953506,16.7,0.125,271.06817404,106.57,-19.35840793,82.05
VVV-2012-BLG-0245,56014.30687963,16.928,0.16,271.06816274,142.65,-19.3584198,144.86
VVV-2012-BLG-0245,56016.27987158,16.894,0.168,271.06819113,102.34,-19.35836221,102.43
VVV-2012-BLG-0245,56016.280288,16.568,0.144,271.06818445,71.53,-19.35836011,78.13
VVV-2012-BLG-0245,56019.34246643,16.666,0.147,271.0681723,114.0,-19.35834872,93.79
VVV-2012-BLG-0245,56019.34294915,16.57,0.151,271.06812532,110.28,-19.35838616,90.05
VVV-2012-BLG-0245,56019.38700875,16.94,0.21,271.06817473,110.45,-19.35837686,134.98
VVV-2012-BLG-0245,56019.38756088,16.717,0.172,271.06817829,75.55,-19.3583852,78.03
VVV-2012-BLG-0245,56047.40440467,16.704,0.188,271.06816155,68.43,-19.3584099,61.96
VVV-2012-BLG-0245,56047.40482539,16.666,0.151,271.06818447,62.07,-19.35840716,67.46
VVV-2012-BLG-0245,56065.40529325,16.368,0.113,271.06816719,79.32,-19.35839435,81.1
VVV-2012-BLG-0245,56065.40573901,16.325,0.106,271.06818049,61.58,-19.35838964,56.88
VVV-2012-BLG-0245,56075.30643001,16.073,0.074,271.06817202,46.07,-19.35839912,45.32
VVV-2012-BLG-0245,56075.30690854,16.011,0.081,271.06817353,46.77,-19.3583962,40.8
VVV-2012-BLG-0245,56078.29875736,16.028,0.099,271.0681512,66.15,-19.35840502,75.96
VVV-2012-BLG-0245,56078.29925339,15.952,0.091,271.0681597,53.34,-19.35839119,58.71
VVV-2012-BLG-0245,56099.29756216,15.061,0.036,271.06815108,32.0,-19.3584103,32.07
VVV-2012-BLG-0245,56099.2980074,15.077,0.04,271.0681663,34.34,-19.3584092,34.5
VVV-2012-BLG-0245,56107.07059581,13.425,0.014,271.06816088,7.22,-19.35841555,6.93
VVV-2012-BLG-0245,56107.07104151,13.409,0.02,271.06815189,10.66,-19.35841165,10.01
VVV-2012-BLG-0245,56124.12741719,15.801,0.046,271.06816423,30.16,-19.35839721,33.67
VVV-2012-BLG-0245,56130.09717701,16.029,0.073,271.06816904,42.25,-19.35840175,39.25
VVV-2012-BLG-0245,56130.0976176,16.082,0.076,271.06816241,39.43,-19.35839617,33.83
VVV-2012-BLG-0245,56144.21258717,16.608,0.232,271.0681602,194.99,-19.35840563,186.58
VVV-2012-BLG-0245,56144.21298242,16.525,0.138,271.06815586,113.48,-19.35839382,118.33
VVV-2012-BLG-0245,56147.01031887,16.515,0.169,271.06815188,119.57,-19.35838583,109.65
VVV-2012-BLG-0245,56147.01071892,16.485,0.139,271.06816167,93.38,-19.35839402,82.92
VVV-2012-BLG-0245,56150.01150746,16.536,0.13,271.06816041,58.85,-19.35840539,65.52
VVV-2012-BLG-0245,56150.01192505,16.458,0.113,271.06818577,52.0,-19.35838149,60.46
VVV-2012-BLG-0245,56152.04830018,16.407,0.267,271.06818455,175.61,-19.35843686,209.08
VVV-2012-BLG-0245,56153.05116198,16.553,0.129,271.06817391,63.25,-19.35838684,88.01
VVV-2012-BLG-0245,56153.05158214,16.417,0.116,271.06818889,51.31,-19.35838237,67.69
VVV-2012-BLG-0245,56156.0180543,16.503,0.235,271.06815474,203.7,-19.35834303,180.06
VVV-2012-BLG-0245,56167.99942604,16.541,0.162,271.06817541,99.06,-19.3583419,110.96
VVV-2012-BLG-0245,56167.99983764,16.566,0.189,271.06816907,151.52,-19.35836694,136.68
VVV-2012-BLG-0245,56168.08302213,16.749,0.237,271.0681482,138.16,-19.35840414,126.46
VVV-2012-BLG-0245,56170.03993421,16.81,0.176,271.06817684,123.06,-19.35840366,112.08
VVV-2012-BLG-0245,56170.04037899,16.51,0.12,271.06814069,77.83,-19.35839523,69.65
VVV-2012-BLG-0245,56180.00783809,16.839,0.154,271.06818842,92.49,-19.35837415,95.9
VVV-2012-BLG-0245,56180.00823572,17.013,0.167,271.06815606,117.08,-19.35840266,109.59
VVV-2012-BLG-0245,56195.07997539,16.822,0.135,271.06815672,61.3,-19.35840095,56.39
VVV-2012-BLG-0245,56195.08036111,16.783,0.118,271.06813478,58.1,-19.358421,50.34
VVV-2012-BLG-0245,56216.02348761,16.856,0.151,271.06817531,83.08,-19.35838669,73.95
VVV-2012-BLG-0245,56216.02386314,16.793,0.19,271.06817988,108.91,-19.35836703,92.95
VVV-2012-BLG-0245,56348.39811501,16.869,0.172,271.06818167,80.59,-19.35834406,81.07
VVV-2012-BLG-0245,56348.39849781,16.75,0.153,271.06819993,80.5,-19.35836244,70.21
VVV-2012-BLG-0245,56498.16144729,16.566,0.117,271.0681901,102.23,-19.3583406,114.8
VVV-2012-BLG-0245,56508.16780042,16.8,0.159,271.06816625,81.78,-19.35840522,87.05
VVV-2012-BLG-0245,56508.16819147,16.946,0.162,271.06816064,91.86,-19.35838924,99.02
VVV-2012-BLG-0245,56525.01635395,16.509,0.142,271.06819143,84.3,-19.35835094,82.71
VVV-2012-BLG-0245,56525.01678776,16.594,0.145,271.06818174,77.6,-19.35833173,92.31
VVV-2012-BLG-0245,56526.03734538,16.541,0.124,271.06820086,73.0,-19.35838192,77.42
VVV-2012-BLG-0245,56527.12301387,16.833,0.211,271.06817732,85.08,-19.35840141,90.42
VVV-2012-BLG-0245,56527.12339728,16.745,0.166,271.06819013,78.49,-19.35838474,81.76
VVV-2012-BLG-0245,56533.00329144,16.784,0.18,271.0681845,79.06,-19.3583865,75.13
VVV-2012-BLG-0245,56533.04356379,16.921,0.184,271.06816781,92.35,-19.35838806,85.02
VVV-2012-BLG-0245,56533.04396964,16.632,0.164,271.06817041,67.85,-19.35839051,64.38
VVV-2012-BLG-0245,56538.10796684,16.745,0.132,271.06817887,103.05,-19.358366,89.14
VVV-2012-BLG-0245,56538.10835195,16.635,0.199,271.06816151,140.36,-19.35835944,127.56
VVV-2012-BLG-0245,56539.08669886,16.69,0.132,271.06817931,95.36,-19.35833593,90.38
VVV-2012-BLG-0245,56539.087132,16.674,0.225,271.06813548,125.61,-19.35838144,131.15
VVV-2012-BLG-0245,56541.03281865,16.971,0.161,271.06815891,67.14,-19.35839407,70.97
VVV-2012-BLG-0245,56541.03323731,16.852,0.222,271.06816297,86.67,-19.35840493,72.82
VVV-2012-BLG-0245,56542.02966892,16.841,0.183,271.06820617,99.33,-19.35835915,94.84
VVV-2012-BLG-0245,56545.04355959,16.643,0.144,271.06820028,84.14,-19.35836064,81.09
VVV-2012-BLG-0245,56545.04396033,16.665,0.145,271.06814775,100.02,-19.35839945,89.27
VVV-2012-BLG-0245,56558.01180438,16.746,0.132,271.06814932,109.47,-19.35839534,96.97
VVV-2012-BLG-0245,56558.0122278,16.593,0.131,271.06819218,94.83,-19.35835529,89.21
VVV-2012-BLG-0245,56570.01155462,16.831,0.116,271.06819482,84.45,-19.35836144,81.8
VVV-2012-BLG-0245,56580.99265977,16.861,0.139,271.0681536,70.93,-19.35840434,77.29
VVV-2012-BLG-0245,56580.99307669,16.607,0.136,271.06817352,84.19,-19.35838791,76.9
VVV-2012-BLG-0245,56585.00330657,16.79,0.198,271.06818614,96.06,-19.35835171,100.31
VVV-2012-BLG-0245,56585.00373266,16.629,0.135,271.06817491,93.1,-19.35834271,86.6
VVV-2012-BLG-0245,56813.21398084,16.699,0.121,271.06817298,54.48,-19.35839199,56.84
VVV-2012-BLG-0245,56813.21439796,16.796,0.115,271.06816614,69.72,-19.35838429,68.49
VVV-2012-BLG-0245,56816.21944785,16.705,0.149,271.06816126,89.3,-19.35835872,106.62
VVV-2012-BLG-0245,56816.21987708,16.745,0.15,271.06812831,89.18,-19.35841412,92.45
VVV-2012-BLG-0245,56830.18580673,16.793,0.134,271.06816078,60.02,-19.35838764,65.33
VVV-2012-BLG-0245,56830.18624413,16.593,0.113,271.06818778,53.77,-19.35834609,49.25
VVV-2012-BLG-0245,56832.14589206,16.902,0.159,271.0681915,81.59,-19.35839788,83.04
VVV-2012-BLG-0245,56832.14635448,16.831,0.142,271.06815293,76.58,-19.35839098,83.32
VVV-2012-BLG-0245,56842.22194799,16.875,0.216,271.06813445,139.88,-19.35839135,142.58
VVV-2012-BLG-0245,56842.22234933,16.618,0.153,271.0681824,107.15,-19.35838288,95.45
VVV-2012-BLG-0245,56851.25233633,16.951,0.19,271.06817016,95.41,-19.35837714,86.89
VVV-2012-BLG-0245,56851.25271193,17.037,0.187,271.06819474,107.81,-19.35839859,99.94
VVV-2012-BLG-0245,56852.12714591,16.745,0.137,271.06816834,69.3,-19.35837559,74.06
VVV-2012-BLG-0245,56852.12757501,17.056,0.176,271.06820031,95.53,-19.35839074,109.36
VVV-2012-BLG-0245,56900.11182858,16.445,0.119,271.06821028,85.37,-19.35835333,75.28
VVV-2012-BLG-0245,56911.10568535,16.889,0.174,271.06816964,82.35,-19.35839742,84.62
VVV-2012-BLG-0245,56911.10608871,16.792,0.141,271.06818443,64.18,-19.35839528,65.02
VVV-2012-BLG-0245,57228.05482541,16.742,0.277,271.06818453,176.46,-19.35831619,180.14
VVV-2012-BLG-0245,57265.00161937,17.021,0.18,271.06818448,84.29,-19.35838748,92.86
VVV-2012-BLG-0245,57265.00324488,16.481,0.138,271.06814238,64.31,-19.35839869,66.28
VVV-2012-BLG-0245,57268.99777997,16.79,0.173,271.06820617,115.46,-19.35837949,135.93
VVV-2012-BLG-0245,57268.99816561,16.674,0.143,271.06814001,88.11,-19.35836706,93.39
VVV-2012-BLG-0245,57271.00001577,16.928,0.201,271.06818682,100.8,-19.35839416,102.99
VVV-2012-BLG-0245,57271.00037232,16.819,0.173,271.06818215,97.43,-19.3584059,95.71
VVV-2012-BLG-0245,57589.19433739,17.205,0.254,271.06817563,101.78,-19.35841136,100.39
VVV-2012-BLG-0245,57589.19475219,17.136,0.237,271.06819773,80.57,-19.35835674,71.42
VVV-2012-BLG-0245,57928.24543242,16.531,0.303,271.0682062,238.7,-19.35835283,232.44
VVV-2012-BLG-0245,58336.12652605,16.902,0.157,271.06817062,93.48,-19.35839086,87.95
VVV-2012-BLG-0245,58336.12694862,16.603,0.163,271.06820046,82.7,-19.3583331,83.51
VVV-2012-BLG-0245,58343.04900532,16.662,0.186,271.06822122,104.75,-19.35835826,127.79
VVV-2012-BLG-0245,58346.02359709,17.036,0.146,271.06818952,82.64,-19.35837778,66.64
VVV-2012-BLG-0245,58346.02396794,16.642,0.159,271.06822441,80.56,-19.35831648,66.83
VVV-2012-BLG-0245,58356.07489149,16.817,0.152,271.06818446,63.68,-19.35838625,54.59
VVV-2012-BLG-0245,58356.07526231,16.709,0.142,271.06817524,61.98,-19.35838617,42.88
VVV-2012-BLG-0245,58361.05850516,16.9,0.179,271.06818746,125.79,-19.35833368,125.65
VVV-2012-BLG-0245,58361.05890402,16.87,0.188,271.06815056,134.39,-19.35846445,138.91
VVV-2012-BLG-0245,58363.0962485,16.915,0.188,271.06816306,131.96,-19.35839494,126.94
VVV-2012-BLG-0245,58363.09669324,16.712,0.14,271.06818802,91.05,-19.35841915,91.66
VVV-2012-BLG-0245,58368.03035582,17.066,0.202,271.06818344,107.02,-19.35839281,97.58
VVV-2012-BLG-0245,58368.03076191,16.805,0.205,271.06818102,128.95,-19.35842302,116.48
VVV-2012-BLG-0245,58564.39742395,16.849,0.2,271.06815788,73.22,-19.35841444,72.56
VVV-2012-BLG-0245,58564.39781254,16.869,0.192,271.0681792,71.37,-19.35837177,69.28
VVV-2012-BLG-0255,55298.23842751,16.963,0.175,269.00840912,92.29,-21.9940079,102.83
VVV-2012-BLG-0255,55777.21464023,16.653,0.129,269.00839574,60.54,-21.99401829,86.57
VVV-2012-BLG-0255,55777.21544742,16.625,0.163,269.00842388,51.74,-21.99402124,64.81
VVV-2012-BLG-0255,55777.21583029,16.684,0.194,269.00843255,89.94,-21.9940271,112.18
VVV-2012-BLG-0255,55791.09649621,16.552,0.091,269.00839597,49.16,-21.99403011,53.28
VVV-2012-BLG-0255,55791.09728423,16.72,0.103,269.00842175,47.6,-21.99400521,48.96
VVV-2012-BLG-0255,55791.09769143,16.743,0.197,269.00846468,88.47,-21.99402292,94.35
VVV-2012-BLG-0255,55794.1047514,16.632,0.106,269.00841456,56.0,-21.99401862,57.43
VVV-2012-BLG-0255,55794.10578082,16.735,0.161,269.00842052,70.26,-21.9940066,67.43
VVV-2012-BLG-0255,55794.10624172,16.684,0.155,269.00842579,71.84,-21.99398862,77.46
VVV-2012-BLG-0255,55797.10414934,16.817,0.115,269.0084232,51.58,-21.99401475,43.46
VVV-2012-BLG-0255,55797.10499508,16.657,0.141,269.00840842,55.26,-21.99401269,49.68
VVV-2012-BLG-0255,55797.10541887,16.676,0.175,269.00842612,79.72,-21.9940092,70.64
VVV-2012-BLG-0255,55823.06835763,16.907,0.114,269.00840611,80.51,-21.99398763,89.42
VVV-2012-BLG-0255,55823.06931724,16.846,0.148,269.00841352,66.8,-21.99399899,83.85
VVV-2012-BLG-0255,55823.06979451,16.622,0.171,269.00840448,69.81,-21.9940264,77.92
VVV-2012-BLG-0255,55834.00927823,16.526,0.148,269.00841446,73.03,-21.99400722,92.76
VVV-2012-BLG-0255,55834.00970726,16.488,0.142,269.00842753,83.01,-21.99400987,76.02
VVV-2012-BLG-0255,55992.36067132,16.606,0.118,269.00841481,64.43,-21.99401977,65.68
VVV-2012-BLG-0255,55992.36146158,16.543,0.146,269.00843884,69.51,-21.99402264,70.79
VVV-2012-BLG-0255,55992.36185354,16.82,0.24,269.00842659,103.08,-21.99399278,84.77
VVV-2012-BLG-0255,55995.33854855,16.707,0.158,269.00845625,76.86,-21.99402015,79.89
VVV-2012-BLG-0255,55995.33930003,16.813,0.266,269.00842563,122.84,-21.99403628,103.32
VVV-2012-BLG-0255,55995.33967633,16.795,0.251,269.008454,98.56,-21.99400284,99.35
VVV-2012-BLG-0255,55995.34041656,16.805,0.256,269.00841801,125.53,-21.99399273,138.27
VVV-2012-BLG-0255,56003.33321306,16.558,0.121,269.00844062,71.31,-21.99400211,70.78
VVV-2012-BLG-0255,56003.33414613,16.496,0.132,269.00842771,69.28,-21.99401877,69.89
VVV-2012-BLG-0255,56003.33461046,16.545,0.145,269.00842813,78.95,-21.99404015,86.52
VVV-2012-BLG-0255,56006.31376494,16.612,0.17,269.00844121,58.59,-21.99401041,72.05
VVV-2012-BLG-0255,56006.3145232,16.798,0.124,269.00843767,68.31,-21.99403111,71.88
VVV-2012-BLG-0255,56006.31489953,16.755,0.229,269.00842715,126.15,-21.99401445,129.34
VVV-2012-BLG-0255,56010.35131102,16.589,0.142,269.00844147,88.3,-21.99400613,83.23
VVV-2012-BLG-0255,56010.35224186,16.592,0.127,269.00844834,66.18,-21.9940251,77.7
VVV-2012-BLG-0255,56010.35269004,16.359,0.139,269.00846766,91.73,-21.99399652,89.47
VVV-2012-BLG-0255,56010.35362979,16.515,0.164,269.00847124,115.64,-21.99403818,119.48
VVV-2012-BLG-0255,56015.38733954,16.66,0.106,269.00838753,79.69,-21.99402568,78.9
VVV-2012-BLG-0255,56015.38833934,16.565,0.132,269.00843907,79.62,-21.99400658,81.27
VVV-2012-BLG-0255,56015.38987914,16.473,0.13,269.00840959,89.87,-21.99398638,97.48
VVV-2012-BLG-0255,56017.34816923,16.477,0.137,269.00845082,68.51,-21.99401234,81.24
VVV-2012-BLG-0255,56017.34905365,16.486,0.123,269.00844834,65.87,-21.99402692,74.62
VVV-2012-BLG-0255,56017.34948222,16.286,0.154,269.0084714,76.37,-21.99403857,78.45
VVV-2012-BLG-0255,56017.35040007,16.696,0.198,269.00843852,86.33,-21.99399451,91.74
VVV-2012-BLG-0255,56017.36424321,16.646,0.147,269.00843261,69.96,-21.99402175,79.94
VVV-2012-BLG-0255,56017.36516112,16.643,0.161,269.00842011,66.5,-21.99401773,80.66
VVV-2012-BLG-0255,56017.36565051,16.933,0.221,269.00841636,95.89,-21.99400872,114.23
VVV-2012-BLG-0255,56065.39135456,16.149,0.082,269.00842066,45.29,-21.99399607,54.49
VVV-2012-BLG-0255,56065.39220721,16.208,0.094,269.00841735,46.82,-21.99399982,50.31
VVV-2012-BLG-0255,56065.39266078,16.022,0.101,269.00843223,50.6,-21.99400704,48.69
VVV-2012-BLG-0255,56065.39355918,16.234,0.095,269.00843245,58.72,-21.99399082,59.82
VVV-2012-BLG-0255,56075.29106868,15.978,0.058,269.00840424,24.14,-21.99400663,27.04
VVV-2012-BLG-0255,56075.29208609,16.169,0.111,269.00842302,49.31,-21.9940132,48.39
VVV-2012-BLG-0255,56075.29260538,16.019,0.121,269.0084184,32.29,-21.99400513,36.9
VVV-2012-BLG-0255,56075.29361829,15.837,0.122,269.00842616,47.02,-21.9940416,43.19
VVV-2012-BLG-0255,56078.28295179,15.787,0.062,269.00843597,37.47,-21.99400831,27.23
VVV-2012-BLG-0255,56078.2840098,15.834,0.07,269.00841644,28.67,-21.99401362,30.97
VVV-2012-BLG-0255,56078.28455845,16.029,0.105,269.00846253,63.13,-21.99396735,57.89
VVV-2012-BLG-0255,56078.2856016,15.881,0.072,269.00842593,39.27,-21.99400021,33.38
VVV-2012-BLG-0255,56079.16236617,15.925,0.055,269.00841859,30.64,-21.99400365,27.23
VVV-2012-BLG-0255,56079.16329751,15.861,0.074,269.00842347,39.46,-21.99401132,39.19
VVV-2012-BLG-0255,56079.16375656,15.962,0.085,269.00841065,37.87,-21.99401113,34.83
VVV-2012-BLG-0255,56079.16467868,15.854,0.069,269.00840842,31.18,-21.99401307,35.48
VVV-2012-BLG-0255,56080.28892094,15.869,0.06,269.00843045,31.64,-21.99401272,30.34
VVV-2012-BLG-0255,56080.28993253,15.896,0.058,269.00842639,32.01,-21.99400684,32.29
VVV-2012-BLG-0255,56080.29043032,15.888,0.084,269.00841148,44.22,-21.99401414,45.84
VVV-2012-BLG-0255,56080.29142221,15.789,0.082,269.00842603,43.18,-21.9940178,41.66
VVV-2012-BLG-0255,56081.3018197,15.806,0.067,269.00841624,34.63,-21.99401964,37.33
VVV-2012-BLG-0255,56081.30274718,15.748,0.082,269.00841854,37.55,-21.99401093,47.29
VVV-2012-BLG-0255,56081.30322014,15.823,0.099,269.00841798,49.88,-21.99400448,55.04
VVV-2012-BLG-0255,56081.30413265,15.67,0.053,269.00841212,31.35,-21.99399439,31.1
VVV-2012-BLG-0255,56107.12064968,14.564,0.025,269.00841578,9.4,-21.99401973,10.19
VVV-2012-BLG-0255,56107.12161763,14.518,0.025,269.00841989,11.99,-21.99401462,15.76
VVV-2012-BLG-0255,56107.12213267,14.582,0.053,269.00841369,20.27,-21.99402371,19.93
VVV-2012-BLG-0255,56107.12313881,14.614,0.021,269.00841633,8.9,-21.99400536,7.97
VVV-2012-BLG-0255,56121.22987024,15.095,0.036,269.00841391,26.72,-21.99401652,29.97
VVV-2012-BLG-0255,56121.2307911,14.974,0.042,269.00843253,33.66,-21.99399799,35.33
VVV-2012-BLG-0255,56121.23125208,15.004,0.044,269.00842003,36.9,-21.99399914,34.23
VVV-2012-BLG-0255,56121.23216069,15.019,0.053,269.00842477,29.68,-21.99400239,30.06
VVV-2012-BLG-0255,56125.25552544,15.305,0.036,269.00842925,33.68,-21.99401992,35.22
VVV-2012-BLG-0255,56125.2562917,15.302,0.062,269.00842318,45.35,-21.99401856,44.19
VVV-2012-BLG-0255,56125.25668194,15.33,0.055,269.00841169,45.12,-21.99402875,50.79
VVV-2012-BLG-0255,56125.25745866,15.313,0.056,269.00846668,55.49,-21.99398518,56.88
VVV-2012-BLG-0255,56152.11673239,16.426,0.138,269.00842227,113.19,-21.99392972,115.58
VVV-2012-BLG-0255,56155.00202931,16.275,0.096,269.00843023,49.07,-21.99401405,49.81
VVV-2012-BLG-0255,56155.00243321,16.315,0.146,269.00842081,85.68,-21.99398699,104.69
VVV-2012-BLG-0255,56155.00326126,16.328,0.114,269.00840465,66.45,-21.99400938,79.96
VVV-2012-BLG-0255,56180.04127548,16.476,0.137,269.0084141,68.11,-21.99402742,86.27
VVV-2012-BLG-0255,56180.04255749,16.808,0.255,269.00839861,150.19,-21.99398364,158.46
VVV-2012-BLG-0255,56180.04336065,16.462,0.142,269.00841024,109.49,-21.99397938,127.96
VVV-2012-BLG-0255,56183.05534313,16.479,0.099,269.00841264,54.49,-21.99399442,54.8
VVV-2012-BLG-0255,56190.03565372,16.52,0.101,269.00841789,60.93,-21.99402358,57.14
VVV-2012-BLG-0255,56190.03940814,16.512,0.11,269.0084365,43.23,-21.9940145,41.88
VVV-2012-BLG-0255,56190.03984183,16.415,0.136,269.00844066,65.14,-21.99402322,54.84
VVV-2012-BLG-0255,56190.04069052,16.809,0.086,269.00843184,53.12,-21.99399331,45.86
VVV-2012-BLG-0255,56215.01570609,16.552,0.15,269.00847162,83.97,-21.99404346,81.51
VVV-2012-BLG-0255,56215.01691814,16.587,0.11,269.00842204,58.15,-21.99400706,71.44
VVV-2012-BLG-0255,56377.40454367,16.811,0.144,269.00844027,52.93,-21.99401022,50.42
VVV-2012-BLG-0255,56377.40582113,16.89,0.121,269.00843262,56.9,-21.99401108,56.86
VVV-2012-BLG-0255,56377.40648695,16.848,0.218,269.00843205,84.65,-21.99400762,82.1
VVV-2012-BLG-0255,56377.40777074,16.727,0.14,269.00841881,63.78,-21.99400844,69.27
VVV-2012-BLG-0255,56404.39441463,16.477,0.104,269.00844459,55.25,-21.99400886,58.03
VVV-2012-BLG-0255,56404.39524033,16.629,0.147,269.0084316,73.72,-21.99401471,78.01
VVV-2012-BLG-0255,56404.39570045,16.566,0.163,269.00840829,58.6,-21.99402083,58.51
VVV-2012-BLG-0255,56488.06797818,16.588,0.129,269.00844041,55.27,-21.99403393,70.22
VVV-2012-BLG-0255,56488.06884108,16.652,0.166,269.00841758,68.99,-21.99401149,75.42
VVV-2012-BLG-0255,56488.06922947,16.982,0.239,269.00840628,96.9,-21.99397846,84.23
VVV-2012-BLG-0255,56488.06999989,16.667,0.142,269.00841442,69.16,-21.99399272,80.12
VVV-2012-BLG-0255,56506.00046271,16.692,0.128,269.00847383,52.22,-21.99402527,58.08
VVV-2012-BLG-0255,56506.00130181,16.631,0.119,269.00844847,60.17,-21.99400264,60.05
VVV-2012-BLG-0255,56506.0017132,16.653,0.177,269.00843651,90.97,-21.99400624,97.96
VVV-2012-BLG-0255,56506.00252033,16.796,0.136,269.00842367,68.01,-21.99399862,81.38
VVV-2012-BLG-0255,56506.11711939,16.504,0.104,269.00846461,68.93,-21.99402541,71.01
VVV-2012-BLG-0255,56506.11751886,16.76,0.183,269.00845074,112.67,-21.99399736,117.45
VVV-2012-BLG-0255,56506.11886191,16.769,0.152,269.00839432,72.79,-21.99400441,80.63
VVV-2012-BLG-0255,56507.14215922,16.626,0.153,269.00842725,61.19,-21.99403136,77.05
VVV-2012-BLG-0255,56507.14255553,16.818,0.163,269.00844365,78.52,-21.99402358,91.95
VVV-2012-BLG-0255,56507.14332645,16.609,0.103,269.00841856,37.37,-21.99402573,42.45
VVV-2012-BLG-0255,56508.12428045,16.6,0.118,269.00837904,77.22,-21.9940177,78.04
VVV-2012-BLG-0255,56508.12552691,16.545,0.141,269.00844203,91.54,-21.994002,111.6
VVV-2012-BLG-0255,56508.12631349,16.815,0.2,269.00849594,111.97,-21.99395822,117.82
VVV-2012-BLG-0255,56523.10955561,16.734,0.154,269.00840592,66.02,-21.99401695,73.11
VVV-2012-BLG-0255,56523.11036879,16.726,0.14,269.0084597,55.57,-21.99401511,56.56
VVV-2012-BLG-0255,56523.1108054,16.594,0.187,269.008431,65.79,-21.99401231,71.35
VVV-2012-BLG-0255,56523.11168246,16.672,0.14,269.0084106,71.5,-21.99401945,79.14
VVV-2012-BLG-0255,56532.04227443,16.533,0.099,269.00840464,54.21,-21.99401244,52.89
VVV-2012-BLG-0255,56532.04315438,16.707,0.161,269.00843045,61.43,-21.9940061,64.69
VVV-2012-BLG-0255,56532.04443785,16.582,0.125,269.0084116,54.28,-21.99400311,53.94
VVV-2012-BLG-0255,56532.0944519,16.767,0.167,269.00845221,87.16,-21.99401871,92.47
VVV-2012-BLG-0255,56532.09486472,16.369,0.132,269.00843904,77.98,-21.99402922,79.84
VVV-2012-BLG-0255,56532.09709822,16.558,0.146,269.00841761,63.93,-21.99400344,68.32
VVV-2012-BLG-0255,56533.09108939,16.542,0.105,269.00840541,53.05,-21.99401793,52.95
VVV-2012-BLG-0255,56533.09190531,16.793,0.235,269.0084317,83.7,-21.99400907,86.51
VVV-2012-BLG-0255,56533.09232086,16.79,0.223,269.00840777,84.77,-21.9939951,79.27
VVV-2012-BLG-0255,56533.09314186,16.858,0.154,269.00841894,73.56,-21.99399847,63.89
VVV-2012-BLG-0255,56535.08853816,16.522,0.104,269.0084488,50.12,-21.99400019,54.59
VVV-2012-BLG-0255,56535.08934154,16.748,0.13,269.0084238,65.99,-21.99399488,62.14
VVV-2012-BLG-0255,56541.0475286,16.834,0.184,269.00844821,90.18,-21.99401824,114.29
VVV-2012-BLG-0255,56541.04793138,16.66,0.136,269.00843744,65.91,-21.99403621,69.22
VVV-2012-BLG-0255,56545.02977401,16.431,0.161,269.0084178,77.3,-21.9940177,115.67
VVV-2012-BLG-0255,56570.02367263,16.524,0.09,269.00842261,48.77,-21.99399998,59.73
VVV-2012-BLG-0255,56570.02443544,16.691,0.153,269.0084396,90.16,-21.9940135,88.78
VVV-2012-BLG-0255,56570.02481201,16.598,0.157,269.0084786,81.53,-21.99404511,73.93
VVV-2012-BLG-0255,56580.01274615,16.533,0.12,269.00843526,73.19,-21.99402815,84.12
VVV-2012-BLG-0255,56580.0135213,16.53,0.114,269.0084735,80.12,-21.99404975,82.98
VVV-2012-BLG-0255,56580.01391668,16.687,0.22,269.00840474,129.82,-21.99403272,144.34
VVV-2012-BLG-0255,56581.01786966,16.778,0.287,269.00848456,139.8,-21.99397283,125.85
VVV-2012-BLG-0255,56585.01855264,16.602,0.164,269.00842966,94.13,-21.99400314,99.84
VVV-2012-BLG-0255,56585.01940993,16.506,0.199,269.00846217,108.54,-21.99405379,98.46
VVV-2012-BLG-0255,56809.1093706,16.559,0.114,269.00841702,71.96,-21.994003,77.82
VVV-2012-BLG-0255,56814.08262957,16.686,0.148,269.00842239,84.18,-21.99400184,87.2
VVV-2012-BLG-0255,56814.08302144,16.663,0.146,269.00843904,99.75,-21.99399375,91.87
VVV-2012-BLG-0255,56814.08378761,16.63,0.202,269.00840562,106.08,-21.9939919,103.14
VVV-2012-BLG-0255,56833.11304709,16.56,0.127,269.00840846,69.59,-21.99400599,69.43
VVV-2012-BLG-0255,56841.30173427,16.465,0.119,269.00847303,94.09,-21.99394528,104.45
VVV-2012-BLG-0255,56845.19692241,16.627,0.126,269.00844256,73.17,-21.99400564,60.58
VVV-2012-BLG-0255,56845.19773738,16.404,0.146,269.00845643,88.96,-21.9940452,60.7
VVV-2012-BLG-0255,56845.19816303,16.432,0.17,269.00847954,138.71,-21.99402898,59.81
VVV-2012-BLG-0255,56852.11329979,16.915,0.188,269.0084356,90.53,-21.99402007,99.25
VVV-2012-BLG-0255,56852.11454383,16.626,0.128,269.00841593,63.27,-21.99402979,71.57
VVV-2012-BLG-0255,56886.0088749,16.645,0.126,269.00842577,69.96,-21.9940134,64.47
VVV-2012-BLG-0255,56886.00930803,16.62,0.212,269.00842685,130.5,-21.99403259,117.33
VVV-2012-BLG-0255,56886.01015338,16.504,0.107,269.00842519,69.78,-21.99398543,55.91
VVV-2012-BLG-0255,56899.06637327,16.618,0.151,269.00844579,88.51,-21.99397207,85.76
VVV-2012-BLG-0255,56899.10515382,16.555,0.107,269.00843709,102.74,-21.99401795,96.86
VVV-2012-BLG-0255,56899.10641486,16.501,0.099,269.00842809,76.2,-21.99400871,85.75
VVV-2012-BLG-0255,56899.10725012,16.35,0.115,269.00841845,88.69,-21.99401108,89.9
VVV-2012-BLG-0255,56899.14680838,16.719,0.177,269.00847145,102.17,-21.99398633,121.75
VVV-2012-BLG-0255,56900.07263668,16.888,0.165,269.00842061,89.44,-21.99399853,95.35
VVV-2012-BLG-0255,56900.07306847,16.8,0.168,269.00843006,99.98,-21.99400005,105.36
VVV-2012-BLG-0255,56900.07391526,16.757,0.113,269.00839341,70.41,-21.99402439,75.24
VVV-2012-BLG-0255,57283.03859383,16.584,0.132,269.00842613,46.06,-21.99401065,46.24
VVV-2012-BLG-0255,57283.03929437,16.711,0.127,269.00842784,46.86,-21.99400369,50.95
VVV-2012-BLG-0255,57283.03966931,16.66,0.201,269.00840956,73.25,-21.99400836,73.21
VVV-2012-BLG-0255,57283.04034173,16.709,0.224,269.00841916,82.52,-21.99399091,89.68
VVV-2012-BLG-0255,57584.02856034,16.518,0.15,269.00841456,79.41,-21.99399767,92.04
VVV-2012-BLG-0255,57584.02978264,16.608,0.13,269.00844404,65.65,-21.99400168,63.46
VVV-2012-BLG-0255,57584.03059826,16.619,0.173,269.00844555,65.08,-21.99404095,73.08
VVV-2012-BLG-0255,58336.01646881,16.589,0.174,269.00846965,113.67,-21.99393076,100.78
VVV-2012-BLG-0255,58336.01722179,16.94,0.239,269.00847682,139.43,-21.99395282,115.99
VVV-2012-BLG-0255,58343.08587708,16.603,0.19,269.00845841,100.78,-21.99396062,112.95
VVV-2012-BLG-0255,58357.0522864,16.706,0.142,269.00841944,89.07,-21.99401736,89.34
VVV-2012-BLG-0255,58357.05342835,16.558,0.153,269.00845841,81.9,-21.99405853,98.9
VVV-2012-BLG-0255,58361.04760736,16.445,0.159,269.00846002,87.47,-21.99402865,92.34
VVV-2012-BLG-0255,58367.04138221,16.758,0.173,269.00843038,97.33,-21.99401668,105.72
VVV-2012-BLG-0255,58367.04175753,16.723,0.195,269.00841463,74.35,-21.99400825,79.53
VVV-2012-BLG-0255,58367.0425223,16.971,0.152,269.00840169,74.33,-21.9940111,86.82
VVV-2012-BLG-0255,58715.17755117,16.507,0.136,269.00842231,78.59,-21.99398191,96.58
VVV-2012-BLG-0255,58715.17827442,16.624,0.149,269.00842295,83.87,-21.99403366,84.59
VVV-2012-BLG-0255,58715.17866845,16.534,0.189,269.00844099,101.5,-21.99403379,90.98
VVV-2012-BLG-0255,58715.17934664,16.46,0.136,269.00840911,73.86,-21.99401372,68.83
VVV-2014-BLG-0227,55298.34082011,14.596,0.034,271.56240624,14.01,-24.45318644,13.8
VVV-2014-BLG-0227,55298.34112684,14.613,0.026,271.56240885,11.73,-24.45318388,10.97
VVV-2014-BLG-0227,55298.34143415,14.583,0.056,271.56240175,20.56,-24.45318763,18.76
VVV-2014-BLG-0227,55491.01699293,14.638,0.027,271.56240522,21.4,-24.45319147,16.59
VVV-2014-BLG-0227,55491.01744502,14.565,0.025,271.56240545,19.15,-24.45318495,16.18
VVV-2014-BLG-0227,55491.01790948,14.579,0.037,271.56241236,23.66,-24.45318874,21.69
VVV-2014-BLG-0227,55778.14068332,14.615,0.028,271.56240503,13.43,-24.45318853,13.96
VVV-2014-BLG-0227,55778.14114395,14.599,0.027,271.56240258,14.08,-24.45319113,14.75
VVV-2014-BLG-0227,55778.14160484,14.591,0.046,271.56239166,20.03,-24.4531938,21.32
VVV-2014-BLG-0227,55804.10532184,14.604,0.027,271.56239936,17.18,-24.45318754,17.59
VVV-2014-BLG-0227,55804.10573379,14.593,0.038,271.56240649,18.25,-24.45318915,16.32
VVV-2014-BLG-0227,55804.10614773,14.647,0.052,271.56240233,17.66,-24.45318484,16.0
VVV-2014-BLG-0227,55807.0889624,14.561,0.031,271.562402,13.57,-24.45319148,13.67
VVV-2014-BLG-0227,55807.0893798,14.625,0.037,271.56240391,15.64,-24.45318925,16.99
VVV-2014-BLG-0227,55807.08980826,14.62,0.034,271.56240555,14.72,-24.45318408,13.58
VVV-2014-BLG-0227,55818.03987165,14.591,0.03,271.56240431,10.55,-24.45319137,11.07
VVV-2014-BLG-0227,55818.04038674,14.615,0.029,271.56240227,11.32,-24.45319316,12.41
VVV-2014-BLG-0227,55818.0409015,14.595,0.04,271.56240251,18.25,-24.45318717,14.96
VVV-2014-BLG-0227,55819.03716016,14.615,0.018,271.56240408,13.96,-24.45318984,11.85
VVV-2014-BLG-0227,55819.03756074,14.598,0.025,271.56240708,17.42,-24.45319059,15.65
VVV-2014-BLG-0227,55819.03798919,14.62,0.043,271.56240033,23.81,-24.45319301,20.87
VVV-2014-BLG-0227,55820.12458063,14.597,0.031,271.562404,13.58,-24.45319127,15.02
VVV-2014-BLG-0227,55820.12506804,14.559,0.037,271.56240325,15.99,-24.45318465,18.73
VVV-2014-BLG-0227,55820.12560386,14.597,0.064,271.56240477,26.05,-24.45318377,23.35
VVV-2014-BLG-0227,55824.09083274,14.617,0.027,271.56240439,18.01,-24.45319041,16.48
VVV-2014-BLG-0227,55824.09123511,14.592,0.027,271.56239694,17.73,-24.4531939,16.74
VVV-2014-BLG-0227,55824.09165001,14.628,0.041,271.5624039,20.08,-24.45318975,18.71
VVV-2014-BLG-0227,55831.09366082,14.606,0.032,271.56240344,24.68,-24.45318976,23.85
VVV-2014-BLG-0227,55831.0940567,14.605,0.044,271.56239698,28.89,-24.45319713,28.56
VVV-2014-BLG-0227,55831.09446979,14.603,0.044,271.56240391,37.14,-24.45320229,35.52
VVV-2014-BLG-0227,55832.06283275,14.602,0.04,271.56240019,29.92,-24.45318908,32.7
VVV-2014-BLG-0227,55832.06332119,14.569,0.037,271.56239082,25.45,-24.45319506,33.98
VVV-2014-BLG-0227,55832.06373181,14.624,0.029,271.56240657,22.13,-24.45319848,23.17
VVV-2014-BLG-0227,55840.02240361,14.603,0.025,271.56240143,10.6,-24.45318516,10.3
VVV-2014-BLG-0227,55840.02290125,14.591,0.02,271.56240272,10.93,-24.45319148,11.91
VVV-2014-BLG-0227,55842.07090998,14.611,0.026,271.56240081,18.37,-24.45319229,16.9
VVV-2014-BLG-0227,55842.07133452,14.618,0.028,271.56240834,18.53,-24.45318802,18.49
VVV-2014-BLG-0227,55842.071764,14.602,0.034,271.5624032,21.05,-24.45319325,20.75
VVV-2014-BLG-0227,55846.98706502,14.612,0.029,271.56239233,18.69,-24.45319784,22.83
VVV-2014-BLG-0227,55846.98747468,14.601,0.028,271.56240202,22.5,-24.45319498,23.36
VVV-2014-BLG-0227,55846.98789224,14.54,0.027,271.56239849,20.01,-24.45319218,20.87
VVV-2014-BLG-0227,55857.01482375,14.604,0.026,271.56240517,16.96,-24.45318975,15.95
VVV-2014-BLG-0227,55857.01521858,14.576,0.027,271.56240393,17.68,-24.45319159,16.06
VVV-2014-BLG-0227,55857.01564411,14.591,0.034,271.56240441,17.24,-24.45318373,18.64
VVV-2014-BLG-0227,56011.33710352,14.625,0.041,271.5624048,14.84,-24.45318641,13.4
VVV-2014-BLG-0227,56011.33751983,14.594,0.034,271.56240675,11.36,-24.45319432,12.08
VVV-2014-BLG-0227,56011.33794118,14.65,0.035,271.56240362,11.4,-24.45317599,10.01
VVV-2014-BLG-0227,56026.26391609,14.579,0.035,271.5624106,24.37,-24.45320217,23.62
VVV-2014-BLG-0227,56026.26432185,14.629,0.031,271.56239211,20.5,-24.45320481,21.39
VVV-2014-BLG-0227,56026.26472167,14.562,0.045,271.56240858,28.53,-24.45318963,27.17
VVV-2014-BLG-0227,56063.34659968,14.589,0.028,271.56240862,16.62,-24.4531984,19.22
VVV-2014-BLG-0227,56063.34706582,14.589,0.033,271.56240183,24.4,-24.4531959,27.2
VVV-2014-BLG-0227,56063.3475334,14.594,0.035,271.56239709,24.73,-24.45319172,26.33
VVV-2014-BLG-0227,56069.32384937,14.617,0.027,271.56240206,16.63,-24.45319407,18.38
VVV-2014-BLG-0227,56069.32431779,14.596,0.042,271.56239741,23.77,-24.45320438,30.59
VVV-2014-BLG-0227,56069.32480386,14.601,0.033,271.5623979,16.56,-24.45319258,21.84
VVV-2014-BLG-0227,56069.35838803,14.595,0.028,271.56240419,15.97,-24.45318966,17.07
VVV-2014-BLG-0227,56069.3588548,14.606,0.024,271.56239924,15.62,-24.45319061,18.67
VVV-2014-BLG-0227,56069.35932401,14.621,0.032,271.56240153,19.03,-24.45319598,23.36
VVV-2014-BLG-0227,56069.38463328,14.607,0.025,271.56239558,16.17,-24.45319243,19.35
VVV-2014-BLG-0227,56069.38509096,14.601,0.027,271.56239782,17.64,-24.45319079,20.47
VVV-2014-BLG-0227,56069.38555155,14.607,0.033,271.56240223,18.77,-24.45318887,22.57
VVV-2014-BLG-0227,56074.2318815,14.611,0.035,271.56240274,14.08,-24.45319238,14.69
VVV-2014-BLG-0227,56074.23237809,14.54,0.033,271.56239594,13.29,-24.4531903,11.81
VVV-2014-BLG-0227,56074.23289985,14.57,0.03,271.56240107,13.12,-24.45319126,12.36
VVV-2014-BLG-0227,56076.21336517,14.502,0.078,271.56239983,53.87,-24.45321823,50.37
VVV-2014-BLG-0227,56076.21385145,14.592,0.059,271.56240204,38.88,-24.45320731,37.61
VVV-2014-BLG-0227,56076.21432818,14.638,0.065,271.56241354,41.12,-24.45319447,42.84
VVV-2014-BLG-0227,56086.29907084,14.614,0.022,271.5624019,12.45,-24.45319494,11.58
VVV-2014-BLG-0227,56086.29956726,14.624,0.022,271.56240636,12.07,-24.45319045,12.52
VVV-2014-BLG-0227,56086.30007024,14.617,0.029,271.56240189,13.02,-24.45319278,13.43
VVV-2014-BLG-0227,56088.15799015,14.577,0.038,271.56239764,21.65,-24.4532073,25.28
VVV-2014-BLG-0227,56088.15848671,14.568,0.033,271.56239695,20.98,-24.45319247,21.95
VVV-2014-BLG-0227,56088.15895713,14.603,0.034,271.56240401,19.57,-24.45319007,20.39
VVV-2014-BLG-0227,56090.09274445,14.615,0.023,271.56240645,11.64,-24.45319094,12.24
VVV-2014-BLG-0227,56090.09316232,14.619,0.022,271.56240357,7.85,-24.45318989,8.95
VVV-2014-BLG-0227,56090.09358069,14.583,0.031,271.56240093,10.67,-24.45319233,11.13
VVV-2014-BLG-0227,56091.15186477,14.836,0.094,271.56240399,100.97,-24.4532205,92.43
VVV-2014-BLG-0227,56093.0935219,14.658,0.029,271.56240913,19.9,-24.45319511,21.48
VVV-2014-BLG-0227,56093.09391704,14.615,0.03,271.56240753,22.12,-24.45319499,22.68
VVV-2014-BLG-0227,56093.0943043,14.602,0.032,271.56240394,22.45,-24.45319065,21.85
VVV-2014-BLG-0227,56093.15482865,14.617,0.029,271.56240031,11.27,-24.45318441,13.78
VVV-2014-BLG-0227,56093.15528038,14.597,0.029,271.56240287,11.41,-24.45319528,12.99
VVV-2014-BLG-0227,56093.15570134,14.629,0.035,271.56240162,13.72,-24.45319442,15.77
VVV-2014-BLG-0227,56094.0889986,14.578,0.025,271.56240472,12.02,-24.45319375,11.7
VVV-2014-BLG-0227,56094.08940989,14.637,0.028,271.56239054,16.42,-24.45319378,15.72
VVV-2014-BLG-0227,56094.08980429,14.626,0.035,271.5624028,17.23,-24.45318851,16.02
VVV-2014-BLG-0227,56099.24913876,14.558,0.048,271.56239953,32.02,-24.45320229,35.68
VVV-2014-BLG-0227,56099.24965357,14.577,0.065,271.56238789,42.66,-24.45322022,48.86
VVV-2014-BLG-0227,56099.25017986,14.58,0.031,271.5624002,19.08,-24.45319357,20.64
VVV-2014-BLG-0227,56100.14523414,14.623,0.035,271.56239684,16.83,-24.4531904,18.77
VVV-2014-BLG-0227,56100.14568475,14.592,0.025,271.56240406,14.83,-24.45319086,16.76
VVV-2014-BLG-0227,56100.14616258,14.583,0.03,271.56240228,17.37,-24.45319858,19.66
VVV-2014-BLG-0227,56102.16215215,14.625,0.031,271.5624017,15.31,-24.45319104,13.0
VVV-2014-BLG-0227,56102.16265479,14.651,0.035,271.56239889,20.2,-24.45319736,19.06
VVV-2014-BLG-0227,56102.16317677,14.609,0.029,271.56239991,11.82,-24.45318911,12.12
VVV-2014-BLG-0227,56104.09129904,14.631,0.032,271.56239683,21.48,-24.45319275,26.42
VVV-2014-BLG-0227,56104.09175195,14.621,0.027,271.56240033,18.42,-24.45319251,20.46
VVV-2014-BLG-0227,56104.09217635,14.602,0.027,271.56240437,15.26,-24.45319537,17.76
VVV-2014-BLG-0227,56104.12559191,14.603,0.026,271.56240022,15.64,-24.45319735,19.34
VVV-2014-BLG-0227,56104.12602884,14.607,0.021,271.56240525,11.81,-24.45319107,11.98
VVV-2014-BLG-0227,56104.12649716,14.591,0.032,271.56239908,18.72,-24.45319457,18.43
VVV-2014-BLG-0227,56106.12527049,14.607,0.03,271.56240737,18.36,-24.45319538,21.36
VVV-2014-BLG-0227,56106.1257354,14.63,0.04,271.56240404,23.67,-24.4531909,26.71
VVV-2014-BLG-0227,56106.12620043,14.612,0.04,271.56240605,22.15,-24.45319432,22.28
VVV-2014-BLG-0227,56107.03548815,14.633,0.035,271.56240966,23.31,-24.45319657,22.17
VVV-2014-BLG-0227,56107.03588728,14.579,0.063,271.56238968,41.72,-24.45321297,42.91
VVV-2014-BLG-0227,56107.03630203,14.576,0.038,271.56239597,25.72,-24.4531999,25.97
VVV-2014-BLG-0227,56108.09000556,14.625,0.027,271.56240043,13.39,-24.4531898,11.25
VVV-2014-BLG-0227,56108.09044173,14.604,0.025,271.56239468,13.74,-24.45319211,12.65
VVV-2014-BLG-0227,56108.09087814,14.613,0.031,271.56240579,14.55,-24.45319204,11.78
VVV-2014-BLG-0227,56108.1302616,14.601,0.024,271.5624027,12.42,-24.45319481,12.57
VVV-2014-BLG-0227,56108.13074012,14.583,0.028,271.56241288,12.3,-24.45319304,12.04
VVV-2014-BLG-0227,56108.13121811,14.611,0.033,271.56240044,14.77,-24.45319392,13.36
VVV-2014-BLG-0227,56114.04695014,14.577,0.042,271.56239897,27.44,-24.45319916,29.96
VVV-2014-BLG-0227,56114.04735628,14.574,0.03,271.56240674,21.57,-24.45320332,21.21
VVV-2014-BLG-0227,56114.04775738,14.572,0.024,271.56240328,15.4,-24.45319786,17.38
VVV-2014-BLG-0227,56115.07402692,14.584,0.028,271.5624017,12.38,-24.45318691,13.67
VVV-2014-BLG-0227,56115.07450011,14.613,0.023,271.56240117,10.26,-24.4531903,11.85
VVV-2014-BLG-0227,56115.07490123,14.63,0.047,271.56240353,16.22,-24.45319129,15.0
VVV-2014-BLG-0227,56120.08139727,14.572,0.024,271.56240103,10.39,-24.45318954,11.57
VVV-2014-BLG-0227,56120.08191912,14.616,0.023,271.56240465,11.77,-24.45318887,11.34
VVV-2014-BLG-0227,56120.08244092,14.569,0.024,271.56239942,11.7,-24.4531869,11.4
VVV-2014-BLG-0227,56121.19180996,14.593,0.034,271.56240237,21.75,-24.45320022,24.48
VVV-2014-BLG-0227,56121.19247077,14.57,0.029,271.56239886,20.36,-24.45319457,22.56
VVV-2014-BLG-0227,56121.19313153,14.546,0.026,271.56239703,15.32,-24.4531981,16.06
VVV-2014-BLG-0227,56122.0205558,14.59,0.035,271.5624036,15.58,-24.45319483,14.66
VVV-2014-BLG-0227,56122.02093118,14.628,0.032,271.56240082,11.97,-24.45319347,13.26
VVV-2014-BLG-0227,56122.02130682,14.611,0.043,271.56240287,18.09,-24.45319098,17.05
VVV-2014-BLG-0227,56122.0442535,14.629,0.031,271.56240696,16.41,-24.4531946,16.67
VVV-2014-BLG-0227,56122.04463132,14.622,0.027,271.56239985,14.44,-24.4531909,14.33
VVV-2014-BLG-0227,56122.04501818,14.61,0.028,271.56239953,15.73,-24.45319221,16.18
VVV-2014-BLG-0227,56123.09238283,14.608,0.03,271.56240351,18.55,-24.45320183,21.31
VVV-2014-BLG-0227,56123.09278192,14.622,0.018,271.56240506,11.78,-24.45319293,13.05
VVV-2014-BLG-0227,56123.09316923,14.597,0.031,271.5624023,14.98,-24.4531949,18.4
VVV-2014-BLG-0227,56124.08783607,14.599,0.045,271.56240224,31.28,-24.45320125,31.51
VVV-2014-BLG-0227,56124.08824337,14.56,0.055,271.56239376,38.5,-24.45321133,42.28
VVV-2014-BLG-0227,56124.08866281,14.548,0.033,271.56238264,25.03,-24.45319197,25.54
VVV-2014-BLG-0227,56125.19779769,14.606,0.026,271.56240456,19.47,-24.453196,18.09
VVV-2014-BLG-0227,56125.19819865,14.577,0.028,271.56240215,19.45,-24.45319241,17.64
VVV-2014-BLG-0227,56125.19861593,14.609,0.025,271.56239951,14.58,-24.45319333,12.79
VVV-2014-BLG-0227,56131.07823389,14.598,0.026,271.56239904,13.21,-24.45319624,12.37
VVV-2014-BLG-0227,56131.07865343,14.63,0.03,271.56240224,14.61,-24.45318807,14.08
VVV-2014-BLG-0227,56131.07906428,14.606,0.033,271.56240273,13.82,-24.45318723,12.3
VVV-2014-BLG-0227,56132.03717998,14.522,0.045,271.56238757,30.54,-24.453205,26.56
VVV-2014-BLG-0227,56132.03760685,14.545,0.037,271.56240789,24.18,-24.45319402,24.34
VVV-2014-BLG-0227,56132.03800371,14.648,0.07,271.56239232,46.44,-24.45320936,45.6
VVV-2014-BLG-0227,56133.17650526,14.643,0.029,271.56240485,11.98,-24.45319094,11.66
VVV-2014-BLG-0227,56133.17693911,14.599,0.031,271.56240085,13.17,-24.4531861,13.84
VVV-2014-BLG-0227,56133.17735658,14.652,0.037,271.56240362,14.54,-24.45319071,14.75
VVV-2014-BLG-0227,56135.19550158,14.569,0.034,271.56239364,21.28,-24.45319511,21.16
VVV-2014-BLG-0227,56135.19592467,14.606,0.044,271.5623927,25.85,-24.4532066,26.43
VVV-2014-BLG-0227,56135.19634076,14.577,0.06,271.56238952,41.71,-24.45319149,44.38
VVV-2014-BLG-0227,56141.26495823,14.594,0.029,271.56240371,23.09,-24.45319054,20.76
VVV-2014-BLG-0227,56141.26533673,14.563,0.027,271.56240511,19.16,-24.4531902,19.44
VVV-2014-BLG-0227,56141.26573111,14.639,0.031,271.5624005,23.84,-24.45319535,22.61
VVV-2014-BLG-0227,56145.02855455,14.593,0.026,271.56239835,11.64,-24.45318838,11.85
VVV-2014-BLG-0227,56145.02897216,14.593,0.025,271.56240479,10.85,-24.45318816,11.95
VVV-2014-BLG-0227,56145.02938749,14.616,0.032,271.5624044,14.55,-24.45318693,14.65
VVV-2014-BLG-0227,56145.23530509,14.598,0.036,271.56239361,25.66,-24.45320006,22.24
VVV-2014-BLG-0227,56145.23568053,14.582,0.028,271.56240982,24.41,-24.45319581,23.13
VVV-2014-BLG-0227,56145.23605632,14.627,0.028,271.56239028,21.4,-24.45319272,20.49
VVV-2014-BLG-0227,56146.17901706,14.588,0.031,271.56239827,19.59,-24.45319803,21.43
VVV-2014-BLG-0227,56146.17940644,14.558,0.032,271.56240174,21.66,-24.45319919,25.19
VVV-2014-BLG-0227,56146.17978188,14.556,0.032,271.56239116,23.35,-24.45319793,23.01
VVV-2014-BLG-0227,56159.12910528,14.622,0.03,271.56240049,15.18,-24.45319046,17.32
VVV-2014-BLG-0227,56159.12954945,14.554,0.023,271.56240165,11.6,-24.45319272,13.43
VVV-2014-BLG-0227,56159.12994386,14.585,0.035,271.56240097,15.02,-24.45318643,14.03
VVV-2014-BLG-0227,56160.06039681,14.606,0.033,271.5624024,13.12,-24.45319267,14.81
VVV-2014-BLG-0227,56160.06080142,14.632,0.035,271.56240065,12.34,-24.45318892,14.68
VVV-2014-BLG-0227,56160.06118483,14.596,0.047,271.56240219,17.55,-24.45319104,19.21
VVV-2014-BLG-0227,56172.09953649,14.675,0.027,271.56239474,16.64,-24.4531837,24.03
VVV-2014-BLG-0227,56172.09995005,14.596,0.023,271.56239571,14.9,-24.45319203,18.6
VVV-2014-BLG-0227,56172.10037977,14.589,0.03,271.56239984,14.24,-24.45319954,16.88
VVV-2014-BLG-0227,56173.05758751,14.589,0.041,271.5623971,29.94,-24.45319831,29.47
VVV-2014-BLG-0227,56173.05797704,14.625,0.042,271.56239623,30.71,-24.45320255,33.56
VVV-2014-BLG-0227,56173.05837419,14.598,0.041,271.56240409,28.2,-24.45319608,30.3
VVV-2014-BLG-0227,56173.12623715,14.652,0.031,271.5624024,24.82,-24.4531993,23.73
VVV-2014-BLG-0227,56173.12662019,14.608,0.024,271.56239951,18.09,-24.45319784,19.41
VVV-2014-BLG-0227,56173.12702794,14.608,0.032,271.56239718,19.75,-24.45320181,21.51
VVV-2014-BLG-0227,56174.13994518,14.67,0.05,271.56238574,38.59,-24.4532016,37.18
VVV-2014-BLG-0227,56174.14032079,14.582,0.033,271.56239694,27.13,-24.45320045,26.36
VVV-2014-BLG-0227,56174.14070414,14.594,0.031,271.56240041,23.96,-24.45319951,22.36
VVV-2014-BLG-0227,56175.12099153,14.625,0.024,271.5624029,15.25,-24.4531911,13.78
VVV-2014-BLG-0227,56175.12137556,14.585,0.026,271.56240298,17.34,-24.4531945,16.88
VVV-2014-BLG-0227,56175.12177814,14.58,0.026,271.56240319,16.7,-24.45319136,14.9
VVV-2014-BLG-0227,56175.98380704,14.634,0.026,271.56239951,18.56,-24.45319466,20.83
VVV-2014-BLG-0227,56175.98430329,14.598,0.028,271.56239816,17.93,-24.45319932,20.44
VVV-2014-BLG-0227,56175.98530969,14.507,0.03,271.56240559,19.08,-24.45319092,21.2
VVV-2014-BLG-0227,56177.07662342,14.688,0.07,271.56239807,46.48,-24.45321399,53.79
VVV-2014-BLG-0227,56177.07702565,14.598,0.059,271.56238599,42.44,-24.45319412,41.1
VVV-2014-BLG-0227,56177.07741157,14.572,0.067,271.56238168,53.61,-24.45319537,49.62
VVV-2014-BLG-0227,56178.03322583,14.602,0.034,271.56240866,15.27,-24.45319616,15.92
VVV-2014-BLG-0227,56178.03362005,14.589,0.029,271.5624024,14.82,-24.45319419,16.74
VVV-2014-BLG-0227,56178.03401833,14.61,0.037,271.5623964,17.2,-24.45319417,17.91
VVV-2014-BLG-0227,56184.04892417,14.647,0.033,271.5624013,14.64,-24.45319405,13.3
VVV-2014-BLG-0227,56184.04934723,14.636,0.029,271.56240102,12.16,-24.45319282,13.54
VVV-2014-BLG-0227,56184.04978831,14.604,0.038,271.56240316,16.91,-24.45318947,15.88
VVV-2014-BLG-0227,56185.10383145,14.603,0.035,271.56240051,26.96,-24.45320929,26.06
VVV-2014-BLG-0227,56185.10422232,14.578,0.031,271.5624045,22.46,-24.4532025,22.08
VVV-2014-BLG-0227,56185.10461203,14.53,0.036,271.5623981,22.3,-24.45320089,21.81
VVV-2014-BLG-0227,56186.01638474,14.592,0.03,271.56240068,12.61,-24.45319241,12.06
VVV-2014-BLG-0227,56186.01680298,14.621,0.028,271.56240236,9.99,-24.45319163,10.89
VVV-2014-BLG-0227,56186.01723101,14.61,0.047,271.56240431,16.32,-24.45319221,16.6
VVV-2014-BLG-0227,56186.99280606,14.596,0.026,271.56240077,13.18,-24.45319467,14.21
VVV-2014-BLG-0227,56186.99320563,14.589,0.026,271.56239835,14.66,-24.45319655,15.73
VVV-2014-BLG-0227,56186.9935885,14.608,0.03,271.56240514,17.9,-24.4531963,16.78
VVV-2014-BLG-0227,56187.0426614,14.588,0.03,271.56240002,20.09,-24.45320334,22.89
VVV-2014-BLG-0227,56187.0430965,14.542,0.027,271.56240351,20.69,-24.45319651,20.62
VVV-2014-BLG-0227,56187.04340938,14.628,0.038,271.56238939,29.18,-24.45320088,29.55
VVV-2014-BLG-0227,56187.08950886,14.632,0.029,271.56240198,21.45,-24.45319478,24.18
VVV-2014-BLG-0227,56187.08985155,14.591,0.025,271.56240033,15.51,-24.45319963,17.85
VVV-2014-BLG-0227,56187.09015745,14.546,0.046,271.56240409,24.93,-24.45318463,24.96
VVV-2014-BLG-0227,56188.08930839,14.601,0.026,271.56240097,13.77,-24.45319362,14.05
VVV-2014-BLG-0227,56188.08972947,14.584,0.027,271.56240563,16.38,-24.45319174,16.91
VVV-2014-BLG-0227,56188.09017543,14.583,0.031,271.56239774,15.38,-24.45318735,13.84
VVV-2014-BLG-0227,56189.08776892,14.605,0.036,271.56239393,26.11,-24.45320095,24.52
VVV-2014-BLG-0227,56189.08816123,14.651,0.053,271.56239119,33.23,-24.45319272,29.95
VVV-2014-BLG-0227,56189.08857317,14.542,0.044,271.56239631,32.92,-24.45319304,30.96
VVV-2014-BLG-0227,56190.1047262,14.591,0.02,271.5624,12.84,-24.45319307,12.44
VVV-2014-BLG-0227,56190.10511316,14.588,0.021,271.56240323,14.25,-24.45319593,14.03
VVV-2014-BLG-0227,56190.10549568,14.623,0.035,271.56240261,15.35,-24.45319286,13.12
VVV-2014-BLG-0227,56196.04252654,14.575,0.031,271.56240205,14.45,-24.45319219,14.89
VVV-2014-BLG-0227,56196.04293579,14.606,0.032,271.56240129,14.53,-24.45319078,16.21
VVV-2014-BLG-0227,56196.04334723,14.61,0.03,271.56239917,13.99,-24.45319136,13.79
VVV-2014-BLG-0227,56196.99139202,14.605,0.027,271.56240568,14.87,-24.45319647,16.86
VVV-2014-BLG-0227,56196.99178265,14.582,0.022,271.56239909,10.58,-24.45319583,14.11
VVV-2014-BLG-0227,56196.9921727,14.664,0.039,271.56240153,14.16,-24.45319113,16.3
VVV-2014-BLG-0227,56198.01794094,14.638,0.022,271.56240315,14.4,-24.45319565,16.87
VVV-2014-BLG-0227,56198.01832716,14.574,0.025,271.56239893,16.09,-24.4531972,17.98
VVV-2014-BLG-0227,56198.01872254,14.586,0.025,271.56239864,16.45,-24.45319664,17.29
VVV-2014-BLG-0227,56199.00091341,14.613,0.024,271.56240232,15.0,-24.45319662,15.41
VVV-2014-BLG-0227,56199.00131513,14.586,0.03,271.56239985,18.93,-24.45319189,20.98
VVV-2014-BLG-0227,56199.00174174,14.598,0.034,271.56240849,17.47,-24.45318955,15.26
VVV-2014-BLG-0227,56199.99598433,14.631,0.042,271.56240514,19.03,-24.45318791,17.4
VVV-2014-BLG-0227,56199.99642977,14.618,0.033,271.56240358,12.97,-24.45319196,12.86
VVV-2014-BLG-0227,56199.99682806,14.65,0.058,271.56240429,17.98,-24.45318774,15.83
VVV-2014-BLG-0227,56200.04332175,14.649,0.029,271.5624025,12.43,-24.45319476,12.42
VVV-2014-BLG-0227,56200.04371492,14.622,0.029,271.56239913,10.89,-24.45319287,10.91
VVV-2014-BLG-0227,56200.04411562,14.56,0.039,271.56240123,14.36,-24.45319129,14.68
VVV-2014-BLG-0227,56201.00981764,14.613,0.03,271.56240362,13.83,-24.45319507,14.08
VVV-2014-BLG-0227,56201.01025145,14.583,0.025,271.56240275,15.11,-24.45319567,15.27
VVV-2014-BLG-0227,56201.0106463,14.613,0.031,271.56239982,15.12,-24.45319543,16.1
VVV-2014-BLG-0227,56208.00444427,14.615,0.03,271.56240016,15.59,-24.45319282,12.28
VVV-2014-BLG-0227,56208.00483315,14.586,0.033,271.56240088,15.66,-24.45319001,12.08
VVV-2014-BLG-0227,56208.00518831,14.615,0.039,271.56240053,19.29,-24.4531945,15.97
VVV-2014-BLG-0227,56210.00203822,14.584,0.019,271.56239511,13.39,-24.45319616,12.55
VVV-2014-BLG-0227,56210.00242699,14.596,0.023,271.56240511,13.7,-24.45319482,15.53
VVV-2014-BLG-0227,56210.00288025,14.594,0.027,271.56239793,13.43,-24.4531922,12.67
VVV-2014-BLG-0227,56211.00305958,14.593,0.032,271.56240439,16.24,-24.4531927,14.61
VVV-2014-BLG-0227,56211.00346478,14.63,0.033,271.5624003,15.09,-24.45319684,14.99
VVV-2014-BLG-0227,56211.00386403,14.62,0.038,271.56240573,16.37,-24.45319466,15.09
VVV-2014-BLG-0227,56212.00345153,14.597,0.036,271.56240709,12.05,-24.45319098,13.4
VVV-2014-BLG-0227,56212.00383824,14.626,0.037,271.56240153,13.8,-24.45319121,14.23
VVV-2014-BLG-0227,56212.00422504,14.618,0.042,271.56239964,14.69,-24.4531902,13.98
VVV-2014-BLG-0227,56212.99898046,14.61,0.022,271.56240084,17.38,-24.45320217,18.27
VVV-2014-BLG-0227,56212.99937111,14.581,0.028,271.56239857,18.9,-24.45320345,21.24
VVV-2014-BLG-0227,56212.99976802,14.569,0.023,271.56240304,15.63,-24.45319439,15.56
VVV-2014-BLG-0227,56217.99798784,14.665,0.044,271.56239685,33.56,-24.45318861,31.88
VVV-2014-BLG-0227,56217.99836516,14.609,0.037,271.56240007,26.49,-24.45319563,28.42
VVV-2014-BLG-0227,56217.99877487,14.58,0.036,271.5624046,21.91,-24.45320246,22.75
VVV-2014-BLG-0227,56223.00516838,14.622,0.024,271.56240243,15.71,-24.45318994,15.68
VVV-2014-BLG-0227,56223.0056142,14.582,0.028,271.56239868,17.14,-24.45319551,17.22
VVV-2014-BLG-0227,56223.0060202,14.603,0.024,271.56240342,13.79,-24.45319393,12.62
VVV-2014-BLG-0227,56224.01138434,14.578,0.023,271.56240378,16.3,-24.45319434,18.29
VVV-2014-BLG-0227,56224.01181767,14.599,0.023,271.56239125,16.36,-24.45319313,21.69
VVV-2014-BLG-0227,56224.01221084,14.596,0.038,271.56240035,20.8,-24.45319493,22.33
VVV-2014-BLG-0227,56225.00077103,14.605,0.025,271.56239793,19.63,-24.45319643,21.42
VVV-2014-BLG-0227,56225.00115551,14.601,0.023,271.56240324,17.47,-24.45319246,20.34
VVV-2014-BLG-0227,56225.00154584,14.601,0.026,271.56239529,17.11,-24.45319091,19.02
VVV-2014-BLG-0227,56353.35397269,14.605,0.031,271.56239862,18.94,-24.45318989,19.92
VVV-2014-BLG-0227,56353.35434902,14.597,0.029,271.56239951,15.78,-24.45319689,17.99
VVV-2014-BLG-0227,56353.35473144,14.651,0.045,271.56239918,20.41,-24.45320009,20.65
VVV-2014-BLG-0227,56360.35785288,14.539,0.033,271.56240477,15.69,-24.45318951,15.77
VVV-2014-BLG-0227,56360.35822916,14.628,0.034,271.56239389,14.78,-24.45319563,14.85
VVV-2014-BLG-0227,56360.35859342,14.668,0.047,271.56240406,17.79,-24.45319252,17.43
VVV-2014-BLG-0227,56363.36536222,14.591,0.03,271.56240345,12.89,-24.45319029,12.84
VVV-2014-BLG-0227,56363.36573811,14.592,0.024,271.56240205,11.29,-24.45319682,11.88
VVV-2014-BLG-0227,56363.36611487,14.639,0.032,271.5624077,13.51,-24.45318865,13.03
VVV-2014-BLG-0227,56381.36516759,14.617,0.021,271.5624009,15.14,-24.45319657,11.07
VVV-2014-BLG-0227,56381.36653435,14.615,0.02,271.56240061,13.81,-24.45319681,12.76
VVV-2014-BLG-0227,56381.36724566,14.641,0.028,271.56239821,12.53,-24.45319944,14.06
VVV-2014-BLG-0227,56418.40795784,14.633,0.023,271.56240393,12.28,-24.45319011,11.17
VVV-2014-BLG-0227,56418.40834075,14.61,0.023,271.56239687,16.25,-24.45319214,14.15
VVV-2014-BLG-0227,56418.40873541,14.642,0.026,271.56240353,16.73,-24.4531882,18.06
VVV-2014-BLG-0227,56419.39951783,14.671,0.032,271.56240067,14.87,-24.45319235,12.51
VVV-2014-BLG-0227,56419.39992018,14.624,0.027,271.56240006,13.21,-24.45319336,10.59
VVV-2014-BLG-0227,56419.40031221,14.664,0.052,271.5624025,19.02,-24.45319021,17.57
VVV-2014-BLG-0227,56422.40406488,14.626,0.031,271.56239376,20.41,-24.45320578,23.3
VVV-2014-BLG-0227,56422.40447837,14.586,0.034,271.56239733,24.4,-24.45320216,30.55
VVV-2014-BLG-0227,56422.40488956,14.635,0.037,271.56239646,21.83,-24.45319554,24.77
VVV-2014-BLG-0227,56424.38854522,14.542,0.045,271.56238993,31.11,-24.45321045,28.77
VVV-2014-BLG-0227,56424.38899088,14.589,0.056,271.5624031,36.0,-24.45319877,40.37
VVV-2014-BLG-0227,56424.38938199,14.588,0.06,271.56239357,45.53,-24.45320941,53.3
VVV-2014-BLG-0227,56433.41354999,14.617,0.034,271.5623988,16.08,-24.45319486,16.2
VVV-2014-BLG-0227,56433.4139264,14.598,0.029,271.56240156,13.64,-24.45319374,14.44
VVV-2014-BLG-0227,56433.41430037,14.625,0.039,271.56240322,21.9,-24.4531878,20.16
VVV-2014-BLG-0227,56469.33581315,14.648,0.06,271.56239923,40.01,-24.45319734,43.71
VVV-2014-BLG-0227,56469.33618976,14.712,0.096,271.56239778,61.28,-24.45319486,65.91
VVV-2014-BLG-0227,56469.33658428,14.534,0.043,271.56239385,32.63,-24.45319617,33.55
VVV-2014-BLG-0227,56480.02934291,14.588,0.035,271.562396,24.63,-24.4531982,26.35
VVV-2014-BLG-0227,56480.0297195,14.619,0.027,271.56240313,15.27,-24.45319487,18.22
VVV-2014-BLG-0227,56480.0301211,14.579,0.055,271.56240273,35.03,-24.45319867,40.96
VVV-2014-BLG-0227,56486.06623281,14.629,0.028,271.56240124,15.06,-24.45319357,14.15
VVV-2014-BLG-0227,56486.06662006,14.575,0.027,271.56239842,19.59,-24.45319335,16.1
VVV-2014-BLG-0227,56486.06702196,14.587,0.031,271.56240708,16.37,-24.45318936,15.49
VVV-2014-BLG-0227,56511.01603878,14.572,0.026,271.56240031,16.45,-24.45319606,15.96
VVV-2014-BLG-0227,56511.01644022,14.611,0.02,271.56240193,10.27,-24.45319701,9.91
VVV-2014-BLG-0227,56511.01685716,14.606,0.032,271.56240306,15.96,-24.4531927,15.54
VVV-2014-BLG-0227,56563.00036718,14.564,0.073,271.56241707,42.38,-24.45320567,44.82
VVV-2014-BLG-0227,56563.00076837,14.594,0.046,271.56240468,33.59,-24.45320064,37.31
VVV-2014-BLG-0227,56563.00117248,14.513,0.045,271.56239194,23.4,-24.45319417,26.22
VVV-2014-BLG-0227,56564.00338903,14.562,0.024,271.56239908,14.37,-24.45320155,17.7
VVV-2014-BLG-0227,56564.0038117,14.546,0.028,271.56239915,15.03,-24.45319308,17.28
VVV-2014-BLG-0227,56564.00422416,14.643,0.032,271.56240184,14.33,-24.45319637,17.74
VVV-2014-BLG-0227,56715.37073334,14.422,0.036,271.56239948,11.16,-24.45319488,11.53
VVV-2014-BLG-0227,56715.37118809,14.385,0.028,271.56239823,10.96,-24.45319456,10.24
VVV-2014-BLG-0227,56715.37159287,14.436,0.029,271.56239929,12.05,-24.45319308,11.31
VVV-2014-BLG-0227,56720.36128735,14.405,0.08,271.56237304,57.01,-24.4532195,57.81
VVV-2014-BLG-0227,56720.36168507,14.433,0.091,271.562399,65.07,-24.45320154,68.04
VVV-2014-BLG-0227,56720.36210061,14.425,0.066,271.56239842,50.28,-24.45321097,49.88
VVV-2014-BLG-0227,56730.34293706,14.436,0.029,271.56239492,20.07,-24.45319902,21.08
VVV-2014-BLG-0227,56730.34339441,14.435,0.023,271.56240396,15.74,-24.453201,17.32
VVV-2014-BLG-0227,56730.34379803,14.464,0.03,271.5624043,17.2,-24.45319493,18.32
VVV-2014-BLG-0227,56734.31370366,14.467,0.027,271.56239485,15.37,-24.45319127,14.75
VVV-2014-BLG-0227,56734.31418731,14.471,0.02,271.56239754,13.73,-24.45320078,14.35
VVV-2014-BLG-0227,56734.31463994,14.467,0.033,271.56240004,16.85,-24.45319264,15.74
VVV-2014-BLG-0227,56810.12811184,14.287,0.027,271.56240409,14.34,-24.45319614,15.09
VVV-2014-BLG-0227,56810.12848745,14.265,0.03,271.56240022,12.04,-24.45319296,12.32
VVV-2014-BLG-0227,56810.12885893,14.298,0.04,271.56240046,11.12,-24.45319467,11.7
VVV-2014-BLG-0227,56874.23390651,13.899,0.021,271.56239775,12.53,-24.45319885,11.4
VVV-2014-BLG-0227,56874.23439687,13.883,0.033,271.56239686,18.99,-24.45319584,18.13
VVV-2014-BLG-0227,56874.23480827,13.866,0.024,271.5623998,14.23,-24.45319384,12.49
VVV-2014-BLG-0227,56881.02660436,13.981,0.022,271.56240141,7.41,-24.45319182,7.63
VVV-2014-BLG-0227,56881.02702733,13.96,0.028,271.56240493,9.57,-24.45318681,9.63
VVV-2014-BLG-0227,56881.02744121,13.953,0.04,271.56240209,10.85,-24.45318834,11.84
VVV-2014-BLG-0227,56881.13313959,14.001,0.018,271.56240334,10.83,-24.4531958,10.93
VVV-2014-BLG-0227,56881.13353918,13.953,0.016,271.56240003,9.79,-24.45319726,11.2
VVV-2014-BLG-0227,56881.13394552,13.996,0.022,271.56239874,10.25,-24.45319499,10.3
VVV-2014-BLG-0227,56882.11257223,14.006,0.023,271.56240027,11.01,-24.4531921,10.87
VVV-2014-BLG-0227,56882.11298577,13.999,0.024,271.56239842,10.71,-24.45319258,9.88
VVV-2014-BLG-0227,56882.11339001,13.963,0.025,271.56240015,10.42,-24.4531901,10.07
VVV-2014-BLG-0227,56882.14930834,13.994,0.021,271.56240136,9.02,-24.45319442,8.88
VVV-2014-BLG-0227,56882.14970859,13.995,0.015,271.56239886,8.89,-24.4531956,8.53
VVV-2014-BLG-0227,56882.15010132,14.004,0.026,271.56239644,10.75,-24.45319058,10.55
VVV-2014-BLG-0227,56883.01393513,13.979,0.018,271.56240015,6.97,-24.45319482,7.79
VVV-2014-BLG-0227,56883.01434875,14.007,0.022,271.56240153,7.18,-24.4531897,8.17
VVV-2014-BLG-0227,56883.01476277,14.028,0.023,271.56239799,7.74,-24.45319311,7.79
VVV-2014-BLG-0227,56883.0933839,14.001,0.016,271.56239976,7.45,-24.45319384,8.52
VVV-2014-BLG-0227,56883.0938017,13.999,0.016,271.5623992,7.63,-24.45319616,9.46
VVV-2014-BLG-0227,56883.09419922,14.039,0.027,271.56240268,9.25,-24.45319145,8.7
VVV-2014-BLG-0227,56883.12998014,14.013,0.02,271.56239934,7.9,-24.453195,8.52
VVV-2014-BLG-0227,56883.13037261,13.972,0.02,271.56239945,8.05,-24.45319233,8.8
VVV-2014-BLG-0227,56883.13078682,14.005,0.027,271.56239935,9.68,-24.45319339,9.24
VVV-2014-BLG-0227,56883.16919016,14.051,0.021,271.56239969,11.89,-24.45319521,12.43
VVV-2014-BLG-0227,56883.1695732,14.017,0.02,271.56239498,11.52,-24.45319647,12.16
VVV-2014-BLG-0227,56883.16995584,13.985,0.022,271.56240191,8.96,-24.45319542,9.73
VVV-2014-BLG-0227,56884.15885584,14.025,0.018,271.56239716,11.06,-24.45319922,13.99
VVV-2014-BLG-0227,56884.15928724,13.997,0.022,271.56239683,13.8,-24.45319865,14.96
VVV-2014-BLG-0227,56884.16127773,14.019,0.02,271.56239765,9.6,-24.45319618,10.74
VVV-2014-BLG-0227,56885.09145096,14.028,0.016,271.56240126,10.43,-24.453195,10.55
VVV-2014-BLG-0227,56885.09187489,14.01,0.019,271.56239831,9.93,-24.45319384,11.0
VVV-2014-BLG-0227,56885.09227404,14.024,0.018,271.56239861,9.38,-24.45319263,8.86
VVV-2014-BLG-0227,56885.14682495,14.052,0.021,271.56240053,15.95,-24.45319878,15.13
VVV-2014-BLG-0227,56885.14722838,14.021,0.021,271.56240133,14.62,-24.45319384,16.65
VVV-2014-BLG-0227,56885.14763831,14.045,0.022,271.56240116,13.69,-24.45319094,13.5
VVV-2014-BLG-0227,56886.08800459,14.055,0.024,271.56240367,14.42,-24.45319403,12.46
VVV-2014-BLG-0227,56886.08842389,14.036,0.016,271.5623969,9.67,-24.45319367,8.52
VVV-2014-BLG-0227,56886.08883824,14.047,0.018,271.56240201,10.98,-24.45319445,9.4
VVV-2014-BLG-0227,56886.12576381,14.055,0.018,271.56239978,11.69,-24.45319427,9.88
VVV-2014-BLG-0227,56886.12617713,14.031,0.016,271.56239941,10.96,-24.4531952,10.96
VVV-2014-BLG-0227,56886.12655488,14.041,0.021,271.56239893,13.1,-24.45319464,11.35
VVV-2014-BLG-0227,56887.08567923,14.079,0.017,271.56240219,10.62,-24.45319454,9.71
VVV-2014-BLG-0227,56887.0861148,14.048,0.018,271.56239806,11.89,-24.45319384,9.78
VVV-2014-BLG-0227,56887.0865667,14.052,0.025,271.56240377,11.03,-24.45319896,10.41
VVV-2014-BLG-0227,56887.12442039,14.071,0.017,271.56239689,8.57,-24.45319925,8.04
VVV-2014-BLG-0227,56887.12483827,14.055,0.021,271.56239766,10.56,-24.45319097,9.79
VVV-2014-BLG-0227,56887.12523196,14.082,0.023,271.56240005,12.03,-24.45319494,10.64
VVV-2014-BLG-0227,56887.1643035,14.106,0.024,271.56239789,17.04,-24.45319501,19.16
VVV-2014-BLG-0227,56887.16470967,14.047,0.019,271.56239827,13.27,-24.45319658,11.99
VVV-2014-BLG-0227,56888.10817624,14.125,0.029,271.56240419,13.64,-24.45319502,12.93
VVV-2014-BLG-0227,56888.10858161,14.041,0.022,271.56240152,9.55,-24.45319325,9.39
VVV-2014-BLG-0227,56888.1089978,14.069,0.03,271.56240127,11.1,-24.45319501,9.55
VVV-2014-BLG-0227,56888.1466503,14.096,0.018,271.56239976,12.94,-24.45319357,11.92
VVV-2014-BLG-0227,56888.14706072,14.058,0.017,271.56240025,11.66,-24.45319863,12.77
VVV-2014-BLG-0227,56888.14746421,14.045,0.019,271.5623969,10.8,-24.45319561,11.29
VVV-2014-BLG-0227,56889.16564576,14.095,0.025,271.56239729,17.88,-24.45320505,18.5
VVV-2014-BLG-0227,56889.16602822,14.047,0.04,271.56239357,25.23,-24.45319299,24.9
VVV-2014-BLG-0227,56889.16641123,14.066,0.035,271.56239464,20.66,-24.45319715,20.99
VVV-2014-BLG-0227,56890.07654638,14.106,0.024,271.56240059,9.18,-24.45319358,8.38
VVV-2014-BLG-0227,56890.07696045,14.097,0.02,271.562398,7.61,-24.45319296,7.1
VVV-2014-BLG-0227,56890.07737759,14.057,0.03,271.56240445,12.72,-24.45319148,10.45
VVV-2014-BLG-0227,56890.13198932,14.096,0.025,271.56240279,9.61,-24.45319466,8.14
VVV-2014-BLG-0227,56890.13240667,14.08,0.023,271.56239728,11.29,-24.45319365,9.19
VVV-2014-BLG-0227,56890.13283488,14.095,0.033,271.56240843,15.37,-24.45318814,11.93
VVV-2014-BLG-0227,56890.99196649,14.123,0.022,271.56239881,15.73,-24.45320047,14.12
VVV-2014-BLG-0227,56890.9923941,14.091,0.025,271.56239598,16.08,-24.45319546,17.27
VVV-2014-BLG-0227,56890.99348395,14.073,0.05,271.56240228,23.12,-24.45319563,15.37
VVV-2014-BLG-0227,56891.06622816,14.095,0.019,271.56240133,8.72,-24.45319401,10.33
VVV-2014-BLG-0227,56891.06666356,14.104,0.031,271.56240061,15.04,-24.45319348,14.68
VVV-2014-BLG-0227,56891.06709892,14.091,0.027,271.56240581,12.5,-24.45318664,12.43
VVV-2014-BLG-0227,56891.10629474,14.126,0.015,271.56240328,10.02,-24.45319735,9.44
VVV-2014-BLG-0227,56891.10674641,14.113,0.02,271.56239377,11.82,-24.45319371,12.15
VVV-2014-BLG-0227,56891.10717554,14.101,0.021,271.5624058,10.17,-24.45319495,9.37
VVV-2014-BLG-0227,56891.14590192,14.097,0.018,271.5624008,12.32,-24.45320065,11.4
VVV-2014-BLG-0227,56891.14639821,14.111,0.019,271.5624006,12.52,-24.45319532,12.08
VVV-2014-BLG-0227,56891.14686315,14.097,0.02,271.56239781,11.44,-24.45319605,9.12
VVV-2014-BLG-0227,56893.06975368,14.137,0.02,271.56240109,10.31,-24.45319605,12.57
VVV-2014-BLG-0227,56893.0701865,14.131,0.015,271.56239943,8.1,-24.45319422,9.84
VVV-2014-BLG-0227,56893.07059959,14.121,0.022,271.56239955,10.72,-24.4531953,15.2
VVV-2014-BLG-0227,56893.1080171,14.132,0.017,271.56239934,9.04,-24.45319525,9.83
VVV-2014-BLG-0227,56893.10841313,14.122,0.016,271.56240226,10.69,-24.45319255,11.99
VVV-2014-BLG-0227,56893.10881025,14.131,0.019,271.56239908,8.88,-24.45319894,9.46
VVV-2014-BLG-0227,56894.08095928,14.179,0.02,271.56240085,13.65,-24.45319585,17.08
VVV-2014-BLG-0227,56894.08138861,14.141,0.019,271.56239914,12.34,-24.45320045,16.3
VVV-2014-BLG-0227,56894.0817994,14.168,0.021,271.56239838,11.29,-24.45319023,11.86
VVV-2014-BLG-0227,56894.11791229,14.148,0.015,271.56239744,8.45,-24.45319292,12.54
VVV-2014-BLG-0227,56894.1183505,14.142,0.018,271.56239855,8.63,-24.45319543,11.03
VVV-2014-BLG-0227,56894.11875738,14.141,0.026,271.56240236,9.73,-24.45319748,12.52
VVV-2014-BLG-0227,56896.06587051,14.213,0.023,271.5623965,14.16,-24.45319713,17.27
VVV-2014-BLG-0227,56896.06629366,14.191,0.028,271.56239351,15.6,-24.45319747,22.05
VVV-2014-BLG-0227,56896.06672297,14.129,0.03,271.56239954,15.83,-24.45319599,20.2
VVV-2014-BLG-0227,56896.10603691,14.151,0.02,271.56240045,13.43,-24.45320166,15.44
VVV-2014-BLG-0227,56896.10646122,14.143,0.018,271.56239851,11.09,-24.45319389,13.15
VVV-2014-BLG-0227,56896.10684467,14.171,0.021,271.56240003,11.68,-24.45319486,12.02
VVV-2014-BLG-0227,56896.14416159,14.173,0.016,271.56239751,11.21,-24.45319693,11.3
VVV-2014-BLG-0227,56896.14457495,14.161,0.027,271.56240412,15.67,-24.45319656,16.34
VVV-2014-BLG-0227,56896.14498221,14.135,0.021,271.56239699,11.73,-24.45319724,13.36
VVV-2014-BLG-0227,56897.07993026,14.179,0.02,271.56239984,12.42,-24.45319721,13.3
VVV-2014-BLG-0227,56897.08035497,14.185,0.018,271.56240007,10.89,-24.45319356,13.77
VVV-2014-BLG-0227,56897.08077059,14.198,0.019,271.56240035,10.48,-24.45319567,11.49
VVV-2014-BLG-0227,56897.12148727,14.204,0.014,271.56239647,9.01,-24.45319714,9.79
VVV-2014-BLG-0227,56897.1218909,14.167,0.019,271.56239534,11.66,-24.45319584,13.04
VVV-2014-BLG-0227,56897.12230558,14.207,0.024,271.56239998,12.24,-24.45319282,13.15
VVV-2014-BLG-0227,56898.05266723,14.2,0.021,271.5624001,11.5,-24.45319809,11.93
VVV-2014-BLG-0227,56898.05308248,14.186,0.022,271.56239886,12.51,-24.45319964,13.75
VVV-2014-BLG-0227,56898.05349856,14.213,0.032,271.56239743,13.94,-24.45319782,16.15
VVV-2014-BLG-0227,56898.09205629,14.194,0.016,271.56240158,10.91,-24.45319738,11.03
VVV-2014-BLG-0227,56898.09245754,14.182,0.013,271.56239623,8.1,-24.45319701,7.91
VVV-2014-BLG-0227,56898.09286003,14.158,0.024,271.5624012,13.05,-24.45319456,13.02
VVV-2014-BLG-0227,56898.13058563,14.175,0.017,271.56239157,11.27,-24.45320294,11.21
VVV-2014-BLG-0227,56898.13101923,14.18,0.018,271.56240125,8.3,-24.45319534,8.74
VVV-2014-BLG-0227,56899.05529505,14.221,0.019,271.562403,8.47,-24.45319185,9.22
VVV-2014-BLG-0227,56899.05570267,14.177,0.015,271.5623994,8.15,-24.45319404,8.95
VVV-2014-BLG-0227,56899.05613203,14.182,0.017,271.56240028,10.79,-24.45319452,9.15
VVV-2014-BLG-0227,56899.09524006,14.216,0.017,271.5624019,10.12,-24.45319575,10.35
VVV-2014-BLG-0227,56899.09564891,14.19,0.019,271.56239825,11.73,-24.45319536,12.54
VVV-2014-BLG-0227,56899.09608319,14.192,0.019,271.56240336,9.45,-24.45319287,9.38
VVV-2014-BLG-0227,56899.13450204,14.187,0.018,271.56240086,11.91,-24.45319499,13.06
VVV-2014-BLG-0227,56899.13497865,14.226,0.017,271.56239787,10.32,-24.45319989,11.26
VVV-2014-BLG-0227,56899.13543171,14.228,0.024,271.56240389,13.77,-24.45319318,13.61
VVV-2014-BLG-0227,56900.06198618,14.227,0.022,271.56240346,8.11,-24.45319418,7.64
VVV-2014-BLG-0227,56900.06239451,14.212,0.027,271.56239946,11.11,-24.4531936,11.37
VVV-2014-BLG-0227,56900.06282767,14.17,0.031,271.56240207,8.8,-24.45319247,8.87
VVV-2014-BLG-0227,56900.09079614,14.216,0.02,271.56240073,8.13,-24.45319403,8.05
VVV-2014-BLG-0227,56900.09121647,14.193,0.024,271.56239745,9.86,-24.45319385,9.61
VVV-2014-BLG-0227,56900.09160552,14.211,0.038,271.56239829,11.0,-24.45319128,12.18
VVV-2014-BLG-0227,56900.13399399,14.227,0.016,271.56240172,13.67,-24.45320038,14.36
VVV-2014-BLG-0227,56900.13440936,14.214,0.022,271.56240096,15.66,-24.45319991,16.17
VVV-2014-BLG-0227,56900.13480382,14.252,0.025,271.56240043,17.31,-24.45319429,17.47
VVV-2014-BLG-0227,56901.07554993,14.233,0.02,271.56240107,9.06,-24.45319265,9.32
VVV-2014-BLG-0227,56901.07596572,14.195,0.015,271.56239963,7.68,-24.45319507,8.54
VVV-2014-BLG-0227,56901.07637681,14.234,0.035,271.5623976,11.05,-24.45319651,10.9
VVV-2014-BLG-0227,56907.14181421,14.26,0.031,271.5623915,20.39,-24.45320804,24.26
VVV-2014-BLG-0227,56907.14225949,14.35,0.042,271.56240611,29.93,-24.45320227,30.88
VVV-2014-BLG-0227,56910.01773636,14.308,0.022,271.56240295,11.3,-24.45319746,13.03
VVV-2014-BLG-0227,56910.01816639,14.332,0.02,271.56240214,9.74,-24.45319146,10.25
VVV-2014-BLG-0227,56910.01861103,14.276,0.024,271.56239811,13.22,-24.45319396,13.97
VVV-2014-BLG-0227,56910.05584959,14.346,0.019,271.56240292,12.54,-24.45320075,13.41
VVV-2014-BLG-0227,56910.0562598,14.31,0.025,271.56239551,15.22,-24.45319646,17.63
VVV-2014-BLG-0227,56910.05670092,14.332,0.022,271.5623982,10.86,-24.45319722,11.74
VVV-2014-BLG-0227,56910.09360964,14.321,0.017,271.5624018,8.66,-24.45319515,8.65
VVV-2014-BLG-0227,56910.09400516,14.32,0.019,271.56240209,10.33,-24.45319338,10.83
VVV-2014-BLG-0227,56910.09438813,14.289,0.024,271.5623995,8.54,-24.45319373,9.75
VVV-2014-BLG-0227,56911.00687019,14.302,0.036,271.56240099,12.28,-24.45319431,12.81
VVV-2014-BLG-0227,56911.00728801,14.361,0.042,271.56240073,12.73,-24.45319457,12.56
VVV-2014-BLG-0227,56911.00835244,14.301,0.035,271.56239727,12.36,-24.45319299,11.18
VVV-2014-BLG-0227,56911.04587994,14.307,0.022,271.56239805,11.23,-24.45319242,12.25
VVV-2014-BLG-0227,56911.04627443,14.33,0.017,271.56239699,10.3,-24.45319703,11.6
VVV-2014-BLG-0227,56911.04670438,14.332,0.019,271.56240081,8.92,-24.45319704,9.88
VVV-2014-BLG-0227,56911.08572907,14.328,0.021,271.56239785,9.58,-24.45319751,9.43
VVV-2014-BLG-0227,56911.08613346,14.331,0.016,271.56239777,8.16,-24.45319408,7.73
VVV-2014-BLG-0227,56911.08650891,14.326,0.041,271.56240664,15.99,-24.45319394,13.03
VVV-2014-BLG-0227,56912.00057714,14.366,0.026,271.5623994,9.78,-24.45319478,10.79
VVV-2014-BLG-0227,56912.00163487,14.304,0.033,271.56240891,14.68,-24.45319467,13.59
VVV-2014-BLG-0227,56912.00211258,14.28,0.039,271.56239862,16.89,-24.45319092,15.18
VVV-2014-BLG-0227,56912.05150275,14.371,0.021,271.56240094,11.38,-24.453195,12.92
VVV-2014-BLG-0227,56912.05195566,14.315,0.02,271.56240247,11.25,-24.4531931,12.25
VVV-2014-BLG-0227,56912.05239808,14.33,0.018,271.56239991,8.97,-24.45319661,8.1
VVV-2014-BLG-0227,56912.09402,14.35,0.021,271.56240252,15.73,-24.45319377,13.41
VVV-2014-BLG-0227,56912.09446517,14.32,0.018,271.56239578,9.84,-24.45319618,10.83
VVV-2014-BLG-0227,56912.09486534,14.35,0.03,271.5624036,12.98,-24.45319191,9.98
VVV-2014-BLG-0227,56914.99677162,14.365,0.049,271.56239854,30.53,-24.45321016,30.24
VVV-2014-BLG-0227,56914.99719259,14.27,0.084,271.5623898,35.42,-24.45321574,36.94
VVV-2014-BLG-0227,56914.99807853,14.282,0.037,271.56240607,25.09,-24.45319684,24.72
VVV-2014-BLG-0227,56915.04411689,14.348,0.084,271.56239887,48.15,-24.45319948,52.72
VVV-2014-BLG-0227,56915.0445493,14.4,0.066,271.56239868,42.04,-24.45319961,50.46
VVV-2014-BLG-0227,56915.04495443,14.219,0.07,271.56239457,43.55,-24.4532137,40.9
VVV-2014-BLG-0227,56915.09084734,14.545,0.155,271.56242341,105.85,-24.45319089,114.91
VVV-2014-BLG-0227,56915.99583022,14.357,0.022,271.56240014,8.93,-24.45319811,9.42
VVV-2014-BLG-0227,56915.99625379,14.357,0.031,271.56239775,10.15,-24.45319303,11.31
VVV-2014-BLG-0227,56915.99668085,14.361,0.03,271.56240189,11.36,-24.45319253,11.38
VVV-2014-BLG-0227,56916.03447154,14.376,0.021,271.56239644,13.95,-24.45320116,14.78
VVV-2014-BLG-0227,56916.03491165,14.345,0.023,271.56239414,15.37,-24.45320116,17.32
VVV-2014-BLG-0227,56916.03534747,14.358,0.024,271.56239664,12.81,-24.4531956,14.66
VVV-2014-BLG-0227,56916.07194781,14.335,0.021,271.56239998,15.08,-24.45319633,14.92
VVV-2014-BLG-0227,56916.07234249,14.324,0.021,271.56239184,13.39,-24.45319656,13.7
VVV-2014-BLG-0227,56916.07274379,14.309,0.022,271.56240236,12.65,-24.45318661,12.09
VVV-2014-BLG-0227,56919.08982227,14.421,0.022,271.56239679,17.14,-24.45320214,16.21
VVV-2014-BLG-0227,56919.09042411,14.345,0.027,271.56239743,17.98,-24.45320155,20.19
VVV-2014-BLG-0227,56919.09100836,14.365,0.024,271.56239995,15.85,-24.45319383,15.48
VVV-2014-BLG-0227,56920.03843997,14.36,0.039,271.56239996,24.66,-24.45321625,26.22
VVV-2014-BLG-0227,56920.03902434,14.383,0.029,271.5623877,21.17,-24.45319926,20.37
VVV-2014-BLG-0227,56920.03961207,14.365,0.027,271.56240424,19.12,-24.45320385,17.21
VVV-2014-BLG-0227,56920.09528981,14.404,0.036,271.56239434,22.85,-24.45320565,26.7
VVV-2014-BLG-0227,56920.09585581,14.371,0.044,271.56239446,27.63,-24.45320119,27.09
VVV-2014-BLG-0227,56920.09642143,14.361,0.036,271.56241087,24.48,-24.45319458,23.08
VVV-2014-BLG-0227,56921.02141142,14.378,0.025,271.56240349,14.54,-24.45319773,14.44
VVV-2014-BLG-0227,56921.02199538,14.388,0.021,271.56239914,14.68,-24.45319546,15.9
VVV-2014-BLG-0227,56921.02256136,14.426,0.031,271.56240491,17.47,-24.45319622,17.84
VVV-2014-BLG-0227,56921.07810583,14.406,0.02,271.56239755,11.87,-24.4531954,11.26
VVV-2014-BLG-0227,56921.0790608,14.392,0.035,271.56240135,19.66,-24.45319405,16.9
VVV-2014-BLG-0227,56921.07935124,14.391,0.03,271.56239456,16.65,-24.45319995,13.97
VVV-2014-BLG-0227,56922.01382712,14.438,0.025,271.56240612,11.76,-24.453198,12.64
VVV-2014-BLG-0227,56922.01441891,14.405,0.032,271.56240356,15.28,-24.45319297,14.91
VVV-2014-BLG-0227,56922.01498488,14.414,0.032,271.56239996,16.27,-24.45319121,19.11
VVV-2014-BLG-0227,56922.07940043,14.373,0.023,271.56239772,16.11,-24.4531984,12.69
VVV-2014-BLG-0227,56922.07998528,14.398,0.021,271.56240323,15.35,-24.45319515,11.83
VVV-2014-BLG-0227,56922.08056522,14.405,0.027,271.56239933,16.03,-24.45319711,13.67
VVV-2014-BLG-0227,56923.01262216,14.378,0.022,271.56239926,10.41,-24.45319831,10.41
VVV-2014-BLG-0227,56923.01318752,14.395,0.026,271.5624008,14.92,-24.45319374,15.15
VVV-2014-BLG-0227,56923.01375258,14.375,0.032,271.56239996,13.73,-24.45320096,14.02
VVV-2014-BLG-0227,56923.07268171,14.389,0.021,271.56239897,13.27,-24.45319983,13.7
VVV-2014-BLG-0227,56923.07324684,14.391,0.017,271.56240017,12.1,-24.45319831,12.21
VVV-2014-BLG-0227,56923.07383117,14.43,0.025,271.56240485,13.82,-24.45319342,12.68
VVV-2014-BLG-0227,56924.07704198,14.447,0.023,271.56240055,15.67,-24.45319513,17.12
VVV-2014-BLG-0227,56924.07763362,14.439,0.036,271.56239682,23.72,-24.45318916,27.0
VVV-2014-BLG-0227,56924.07858073,14.414,0.039,271.56240169,16.41,-24.45319482,14.49
VVV-2014-BLG-0227,56925.00934701,14.407,0.026,271.56240278,12.66,-24.45319654,13.04
VVV-2014-BLG-0227,56925.00991266,14.408,0.021,271.56240021,9.43,-24.45319528,9.29
VVV-2014-BLG-0227,56925.01047848,14.419,0.031,271.56240448,15.37,-24.45319741,14.2
VVV-2014-BLG-0227,56925.07265156,14.396,0.022,271.56240176,12.19,-24.45319943,12.77
VVV-2014-BLG-0227,56925.07321769,14.375,0.03,271.56239854,18.33,-24.45319389,18.16
VVV-2014-BLG-0227,56925.07380278,14.39,0.021,271.56239807,11.9,-24.45319637,11.82
VVV-2014-BLG-0227,56926.00442074,14.453,0.029,271.56239894,10.9,-24.45319493,11.9
VVV-2014-BLG-0227,56926.00500509,14.437,0.022,271.56240315,9.75,-24.45319311,11.53
VVV-2014-BLG-0227,56926.00557082,14.418,0.033,271.56240454,12.33,-24.45319638,13.06
VVV-2014-BLG-0227,56926.06000707,14.429,0.025,271.56240605,12.11,-24.45319371,12.48
VVV-2014-BLG-0227,56926.06090521,14.453,0.029,271.5623996,14.72,-24.45319782,15.11
VVV-2014-BLG-0227,56926.06121371,14.433,0.027,271.56240505,11.94,-24.45319824,10.57
VVV-2014-BLG-0227,56927.01315748,14.415,0.033,271.56240023,14.36,-24.4531915,16.49
VVV-2014-BLG-0227,56927.01373751,14.431,0.019,271.5624001,9.71,-24.45319759,11.94
VVV-2014-BLG-0227,56927.01432164,14.447,0.033,271.56240052,14.74,-24.45319457,14.5
VVV-2014-BLG-0227,56927.06382558,14.416,0.022,271.56239976,11.49,-24.45319943,11.32
VVV-2014-BLG-0227,56927.06439151,14.425,0.028,271.56240185,15.16,-24.45319382,14.82
VVV-2014-BLG-0227,56927.06496459,14.402,0.027,271.56240117,12.55,-24.45319957,11.65
VVV-2014-BLG-0227,56928.02235148,14.457,0.021,271.56240382,15.28,-24.45320315,16.32
VVV-2014-BLG-0227,56928.02294666,14.427,0.02,271.56239738,10.53,-24.45319583,11.31
VVV-2014-BLG-0227,56928.0235499,14.44,0.024,271.56240158,11.8,-24.45319373,12.18
VVV-2014-BLG-0227,56928.07457845,14.434,0.018,271.56239946,9.65,-24.45319953,9.55
VVV-2014-BLG-0227,56928.07516309,14.416,0.022,271.56239748,12.37,-24.45319609,11.23
VVV-2014-BLG-0227,56928.07575486,14.425,0.029,271.56239817,12.51,-24.45319264,11.1
VVV-2014-BLG-0227,56929.08467349,14.433,0.022,271.56239539,14.96,-24.4531978,14.01
VVV-2014-BLG-0227,56929.08583008,14.448,0.027,271.56239499,16.29,-24.45319404,13.84
VVV-2014-BLG-0227,56930.04292358,14.417,0.018,271.56239891,9.4,-24.45319981,9.2
VVV-2014-BLG-0227,56930.04350797,14.431,0.022,271.56240059,12.23,-24.45319539,11.27
VVV-2014-BLG-0227,56930.04408783,14.443,0.025,271.56239854,10.85,-24.45319713,10.19
VVV-2014-BLG-0227,56936.00160633,14.479,0.021,271.56239807,15.18,-24.45319883,11.3
VVV-2014-BLG-0227,56936.00201439,14.455,0.016,271.56240147,9.35,-24.45319711,8.26
VVV-2014-BLG-0227,56936.00242253,14.483,0.024,271.56239755,12.69,-24.45319445,9.8
VVV-2014-BLG-0227,56936.04073017,14.444,0.036,271.56240122,25.85,-24.45321076,23.4
VVV-2014-BLG-0227,56936.0411253,14.423,0.026,271.56239659,17.7,-24.45320195,15.74
VVV-2014-BLG-0227,56936.04152591,14.419,0.028,271.56239914,20.57,-24.4532003,19.11
VVV-2014-BLG-0227,56937.00121345,14.465,0.022,271.56239962,11.65,-24.4531994,11.22
VVV-2014-BLG-0227,56937.00161623,14.442,0.026,271.56239687,17.46,-24.45319698,15.91
VVV-2014-BLG-0227,56937.00200057,14.483,0.025,271.56239678,17.53,-24.45319789,17.09
VVV-2014-BLG-0227,56937.04127927,14.451,0.024,271.56239238,17.9,-24.45320031,14.79
VVV-2014-BLG-0227,56937.04165492,14.44,0.019,271.56239642,11.85,-24.45319661,10.79
VVV-2014-BLG-0227,56937.04205693,14.458,0.029,271.56240071,14.95,-24.45319933,12.01
VVV-2014-BLG-0227,56937.99750848,14.475,0.017,271.56240635,8.65,-24.45319514,8.62
VVV-2014-BLG-0227,56937.99792407,14.481,0.03,271.56240258,12.47,-24.45319537,13.03
VVV-2014-BLG-0227,56937.99831167,14.446,0.029,271.56239758,11.89,-24.45319163,12.37
VVV-2014-BLG-0227,56938.03270119,14.495,0.025,271.56240069,11.0,-24.45319898,9.58
VVV-2014-BLG-0227,56938.0330936,14.472,0.027,271.56240206,13.28,-24.45319576,11.12
VVV-2014-BLG-0227,56938.03352237,14.49,0.043,271.56239634,17.23,-24.45319258,15.97
VVV-2014-BLG-0227,56939.00199207,14.465,0.026,271.5623973,14.76,-24.45320044,15.77
VVV-2014-BLG-0227,56939.00239917,14.451,0.02,271.56239983,13.9,-24.45320179,15.32
VVV-2014-BLG-0227,56939.00281527,14.442,0.031,271.56240214,16.98,-24.45319312,16.64
VVV-2014-BLG-0227,56939.03852451,14.504,0.022,271.56239773,13.53,-24.45319702,15.18
VVV-2014-BLG-0227,56939.03891844,14.503,0.031,271.56239663,14.93,-24.45319821,15.32
VVV-2014-BLG-0227,56939.03933131,14.467,0.026,271.56240133,13.09,-24.45319397,12.94
VVV-2014-BLG-0227,56939.99748217,14.488,0.022,271.56240084,14.07,-24.45319898,14.04
VVV-2014-BLG-0227,56939.99789859,14.481,0.025,271.56239147,13.67,-24.45319784,14.14
VVV-2014-BLG-0227,56939.99828444,14.456,0.024,271.56240037,11.53,-24.45319407,11.87
VVV-2014-BLG-0227,56940.03330631,14.47,0.018,271.56239811,11.94,-24.4531963,14.09
VVV-2014-BLG-0227,56940.03371968,14.462,0.025,271.5623997,14.78,-24.45320352,18.24
VVV-2014-BLG-0227,56940.03410309,14.429,0.021,271.56240027,10.5,-24.4531952,11.2
VVV-2014-BLG-0227,56940.99737073,14.499,0.02,271.56239797,11.59,-24.4531989,10.94
VVV-2014-BLG-0227,56940.99779579,14.48,0.022,271.56240239,11.35,-24.45319695,12.73
VVV-2014-BLG-0227,56940.99818407,14.544,0.03,271.56240043,15.18,-24.45319533,13.97
VVV-2014-BLG-0227,56941.02188167,14.488,0.02,271.56240045,12.15,-24.45320113,12.76
VVV-2014-BLG-0227,56941.02228405,14.452,0.022,271.56240517,14.05,-24.4531971,14.24
VVV-2014-BLG-0227,56941.02268985,14.455,0.022,271.56240064,13.08,-24.45319466,13.26
VVV-2014-BLG-0227,56941.99777254,14.474,0.032,271.56239734,20.24,-24.45320695,23.18
VVV-2014-BLG-0227,56941.99817477,14.486,0.034,271.56239548,19.87,-24.45320629,23.46
VVV-2014-BLG-0227,56941.99855783,14.474,0.033,271.56239759,22.36,-24.45320753,25.65
VVV-2014-BLG-0227,56942.03280923,14.438,0.06,271.56240082,36.16,-24.45320696,32.52
VVV-2014-BLG-0227,56942.03324207,14.495,0.035,271.56239153,27.98,-24.4532063,26.74
VVV-2014-BLG-0227,56942.03363187,14.369,0.065,271.56240794,44.38,-24.45319715,46.72
VVV-2014-BLG-0227,56942.99779342,14.449,0.024,271.56240367,10.92,-24.45319364,11.49
VVV-2014-BLG-0227,56942.99819953,14.495,0.026,271.56239886,15.67,-24.45319818,16.55
VVV-2014-BLG-0227,56942.99858926,14.52,0.034,271.56240531,18.45,-24.45320028,18.98
VVV-2014-BLG-0227,56943.03339032,14.527,0.032,271.56238827,23.81,-24.4531988,24.12
VVV-2014-BLG-0227,56943.03379669,14.474,0.027,271.56239003,16.46,-24.45320129,19.54
VVV-2014-BLG-0227,56943.03418622,14.497,0.037,271.56240277,19.27,-24.45318682,19.93
VVV-2014-BLG-0227,56944.01165537,14.516,0.026,271.56239711,16.78,-24.4532015,17.69
VVV-2014-BLG-0227,56944.01204967,14.466,0.027,271.56239878,18.79,-24.45320409,19.79
VVV-2014-BLG-0227,56944.01247109,14.467,0.029,271.56239611,17.94,-24.45319778,18.55
VVV-2014-BLG-0227,56944.04699936,14.538,0.087,271.56239755,59.22,-24.45320371,62.2
VVV-2014-BLG-0227,56944.04740117,14.507,0.058,271.56238539,43.85,-24.45321647,47.28
VVV-2014-BLG-0227,56944.04786372,14.411,0.057,271.5623901,44.56,-24.45319973,45.99
VVV-2014-BLG-0227,56948.00389019,14.423,0.058,271.56238727,103.81,-24.45320947,108.86
VVV-2014-BLG-0227,56948.00468026,14.526,0.043,271.56240948,21.71,-24.4531942,21.29
VVV-2014-BLG-0227,56949.00383756,14.518,0.023,271.5624008,17.25,-24.45319332,15.01
VVV-2014-BLG-0227,56949.00428229,14.503,0.024,271.56238722,21.18,-24.45319732,17.23
VVV-2014-BLG-0227,56950.00329604,14.598,0.05,271.56239599,33.23,-24.45319631,39.03
VVV-2014-BLG-0227,56950.00367136,14.508,0.048,271.56239452,32.75,-24.45319716,37.11
VVV-2014-BLG-0227,56950.00404678,14.464,0.033,271.562395,22.29,-24.45319729,23.05
VVV-2014-BLG-0227,56952.99925036,14.484,0.022,271.56239653,13.66,-24.45320466,14.29
VVV-2014-BLG-0227,56952.99964143,14.484,0.024,271.56239866,16.91,-24.45319812,17.73
VVV-2014-BLG-0227,56953.00005596,14.477,0.022,271.56239571,15.27,-24.45319906,12.58
VVV-2014-BLG-0227,56954.00132662,14.527,0.026,271.56239478,19.01,-24.4531988,17.63
VVV-2014-BLG-0227,56954.00170951,14.518,0.028,271.56240391,20.8,-24.45319622,20.4
VVV-2014-BLG-0227,56954.00210658,14.525,0.03,271.56239347,17.4,-24.45319409,16.99
VVV-2014-BLG-0227,56955.00893337,14.536,0.028,271.56239971,21.41,-24.45320064,19.78
VVV-2014-BLG-0227,56955.00931686,14.529,0.028,271.5624012,18.91,-24.45319768,18.22
VVV-2014-BLG-0227,56955.01106176,14.526,0.044,271.5624015,35.42,-24.45319286,34.21
VVV-2014-BLG-0227,57112.29617218,14.62,0.031,271.56239753,14.48,-24.4531969,14.68
VVV-2014-BLG-0227,57112.29675687,14.588,0.035,271.56239975,14.27,-24.45320136,13.89
VVV-2014-BLG-0227,57112.29733009,14.619,0.037,271.56239779,15.46,-24.45319249,14.55
VVV-2014-BLG-0227,57112.35396054,14.549,0.029,271.56240198,12.48,-24.45319635,12.0
VVV-2014-BLG-0227,57112.35454095,14.628,0.028,271.56239722,11.84,-24.45319906,12.64
VVV-2014-BLG-0227,57112.3551136,15.968,0.861,271.5623633,144.76,-24.45322722,128.97
VVV-2014-BLG-0227,57113.28089085,14.738,0.048,271.56240326,17.28,-24.45319227,17.55
VVV-2014-BLG-0227,57113.28130894,14.598,0.045,271.56240041,18.22,-24.45319715,16.74
VVV-2014-BLG-0227,57113.28169239,14.665,0.039,271.5624024,15.42,-24.45319493,15.81
VVV-2014-BLG-0227,57113.3243549,14.669,0.04,271.56239301,13.65,-24.45319463,14.72
VVV-2014-BLG-0227,57113.32474994,14.611,0.044,271.56239455,13.25,-24.45319427,12.98
VVV-2014-BLG-0227,57113.32513958,14.611,0.053,271.56240104,14.34,-24.45319546,19.13
VVV-2014-BLG-0227,57113.37592081,14.615,0.042,271.56240303,14.35,-24.45319703,14.72
VVV-2014-BLG-0227,57113.37633569,14.578,0.044,271.56240397,14.47,-24.4531947,14.71
VVV-2014-BLG-0227,57113.37675088,14.588,0.043,271.56240043,13.48,-24.45319579,12.67
VVV-2014-BLG-0227,57166.30581133,14.569,0.025,271.56239429,16.49,-24.45319935,17.7
VVV-2014-BLG-0227,57166.30624219,14.584,0.027,271.5624024,15.3,-24.45319845,19.61
VVV-2014-BLG-0227,57166.30666606,14.573,0.044,271.56240716,21.87,-24.45319369,22.9
VVV-2014-BLG-0227,57166.37828391,14.642,0.024,271.56239165,15.04,-24.45319842,14.19
VVV-2014-BLG-0227,57166.3787787,14.605,0.024,271.56239491,15.34,-24.45320081,17.1
VVV-2014-BLG-0227,57166.37919826,14.615,0.026,271.56239932,15.37,-24.45319809,14.79
VVV-2014-BLG-0227,57166.40180656,14.576,0.027,271.56239849,16.85,-24.45320027,17.45
VVV-2014-BLG-0227,57166.40220116,14.577,0.026,271.56239716,18.12,-24.45319384,18.64
VVV-2014-BLG-0227,57166.40259525,14.553,0.028,271.5623945,14.97,-24.45319435,14.26
VVV-2014-BLG-0227,57170.41325561,14.655,0.076,271.56239909,49.83,-24.4532123,54.34
VVV-2014-BLG-0227,57170.41365042,14.597,0.058,271.56237906,31.83,-24.45321043,37.44
VVV-2014-BLG-0227,57170.41402751,14.481,0.073,271.5624077,43.15,-24.45319015,50.34
VVV-2014-BLG-0227,57174.39835863,14.602,0.027,271.5623989,14.98,-24.45319595,14.32
VVV-2014-BLG-0227,57174.39876367,14.585,0.021,271.56239616,10.68,-24.45319883,10.28
VVV-2014-BLG-0227,57174.39914613,14.61,0.041,271.56239304,18.49,-24.45319891,16.56
VVV-2014-BLG-0227,57207.02140559,14.609,0.039,271.56239357,25.89,-24.45319168,26.07
VVV-2014-BLG-0227,57207.02178845,14.582,0.042,271.56240355,26.1,-24.45320559,27.83
VVV-2014-BLG-0227,57207.02217136,14.613,0.037,271.56240169,22.83,-24.4532076,24.53
VVV-2014-BLG-0227,57207.05603564,14.708,0.058,271.5624124,32.7,-24.45320763,38.39
VVV-2014-BLG-0227,57207.05643422,14.669,0.046,271.56239096,30.03,-24.4532084,33.96
VVV-2014-BLG-0227,57207.0568304,14.607,0.037,271.56239902,20.89,-24.45319778,23.95
VVV-2014-BLG-0227,57207.09097205,14.653,0.058,271.56241196,38.02,-24.45317805,43.15
VVV-2014-BLG-0227,57207.09138637,14.685,0.132,271.56237647,64.14,-24.45321104,64.83
VVV-2014-BLG-0227,57208.08741347,14.6,0.071,271.56239143,52.74,-24.45321076,55.17
VVV-2014-BLG-0227,57208.08783212,14.595,0.043,271.56238961,29.23,-24.45322061,33.1
VVV-2014-BLG-0227,57208.08824123,14.523,0.054,271.56238932,29.45,-24.45320741,30.55
VVV-2014-BLG-0227,57208.21254223,14.551,0.041,271.56239773,22.66,-24.45320205,26.83
VVV-2014-BLG-0227,57208.21294869,14.562,0.027,271.56240207,17.21,-24.45320325,19.03
VVV-2014-BLG-0227,57208.21336695,14.598,0.025,271.56239663,14.42,-24.45320434,17.26
VVV-2014-BLG-0227,57210.28393527,14.621,0.052,271.56239164,33.15,-24.4531972,35.21
VVV-2014-BLG-0227,57210.28433914,14.556,0.042,271.56239179,24.94,-24.45320963,29.84
VVV-2014-BLG-0227,57210.28473359,14.508,0.056,271.5623945,38.61,-24.45318411,39.11
VVV-2014-BLG-0227,57215.00690321,14.545,0.031,271.56240103,15.84,-24.45320682,15.91
VVV-2014-BLG-0227,57215.00728629,14.651,0.031,271.56240413,17.23,-24.4531961,17.15
VVV-2014-BLG-0227,57215.00768053,14.607,0.032,271.56239843,16.58,-24.45320345,15.99
VVV-2014-BLG-0227,57216.01429039,14.585,0.064,271.56238771,45.81,-24.45320496,38.7
VVV-2014-BLG-0227,57216.01469495,14.637,0.089,271.56238095,67.55,-24.45321358,61.8
VVV-2014-BLG-0227,57216.01507999,14.55,0.069,271.56238662,42.72,-24.45320474,41.25
VVV-2014-BLG-0227,57216.04039177,14.595,0.025,271.56239142,17.79,-24.45320212,15.48
VVV-2014-BLG-0227,57216.04081858,14.6,0.03,271.56239977,17.66,-24.45319916,17.15
VVV-2014-BLG-0227,57216.04120618,14.623,0.035,271.56239546,18.83,-24.45320524,18.23
VVV-2014-BLG-0227,57218.99921192,14.581,0.025,271.56239813,15.96,-24.45320078,15.94
VVV-2014-BLG-0227,57218.99961414,14.622,0.028,271.56240085,14.09,-24.45319732,14.18
VVV-2014-BLG-0227,57219.00001474,14.575,0.032,271.56240032,14.97,-24.45319885,13.82
VVV-2014-BLG-0227,57224.22318772,14.59,0.032,271.56239826,19.93,-24.45320331,24.49
VVV-2014-BLG-0227,57224.22359585,14.554,0.029,271.56239373,18.85,-24.4532057,21.57
VVV-2014-BLG-0227,57224.22399077,14.605,0.026,271.56239626,15.11,-24.45320231,16.21
VVV-2014-BLG-0227,57224.2504826,14.618,0.022,271.56240116,13.25,-24.45320087,16.55
VVV-2014-BLG-0227,57224.25093639,14.612,0.021,271.5623966,12.69,-24.45320026,15.79
VVV-2014-BLG-0227,57224.25131918,14.609,0.026,271.56239852,12.8,-24.45319939,15.89
VVV-2014-BLG-0227,57226.01440658,14.59,0.027,271.56239336,14.32,-24.45319984,15.72
VVV-2014-BLG-0227,57226.01478897,14.609,0.027,271.56239822,14.84,-24.45319591,15.95
VVV-2014-BLG-0227,57226.01518873,14.637,0.03,271.56240118,15.53,-24.45319328,16.94
VVV-2014-BLG-0227,57226.0761168,14.597,0.037,271.56239548,24.48,-24.45320687,22.97
VVV-2014-BLG-0227,57226.07652626,14.586,0.067,271.56240779,47.71,-24.45320744,55.52
VVV-2014-BLG-0227,57226.07695498,14.561,0.053,271.56240525,30.19,-24.4532102,30.2
VVV-2014-BLG-0227,57226.16334397,14.616,0.025,271.5624014,15.43,-24.45320345,18.97
VVV-2014-BLG-0227,57226.16376979,14.581,0.028,271.56239691,17.85,-24.45319864,20.59
VVV-2014-BLG-0227,57226.16421541,14.593,0.026,271.56239859,16.22,-24.45320435,18.18
VVV-2014-BLG-0227,57226.19949521,14.621,0.026,271.56239732,16.39,-24.45320352,20.66
VVV-2014-BLG-0227,57226.19989906,14.6,0.023,271.56239988,12.95,-24.45319926,14.92
VVV-2014-BLG-0227,57226.2002826,14.619,0.039,271.56239647,17.09,-24.45320526,17.61
VVV-2014-BLG-0227,57226.2347504,14.584,0.051,271.5623967,18.64,-24.45320759,20.08
VVV-2014-BLG-0227,57226.23515461,14.583,0.027,271.56239684,14.28,-24.45320166,15.91
VVV-2014-BLG-0227,57226.23557841,14.575,0.029,271.56239889,13.4,-24.4532025,14.18
VVV-2014-BLG-0227,57226.98097173,14.596,0.03,271.5623969,16.27,-24.45319779,18.41
VVV-2014-BLG-0227,57226.98137903,14.588,0.029,271.56239786,14.96,-24.45320211,15.58
VVV-2014-BLG-0227,57226.98178292,14.681,0.031,271.56239758,12.33,-24.45319833,13.77
VVV-2014-BLG-0227,57227.01529114,14.565,0.029,271.56239805,11.67,-24.45320206,13.08
VVV-2014-BLG-0227,57227.01569032,14.628,0.032,271.56239873,12.82,-24.45319811,12.75
VVV-2014-BLG-0227,57227.01609605,14.619,0.034,271.5623995,11.85,-24.45319791,12.03
VVV-2014-BLG-0227,57227.15097054,14.59,0.021,271.56239837,13.38,-24.45320122,14.87
VVV-2014-BLG-0227,57227.15138197,14.644,0.026,271.56239303,12.88,-24.45320427,14.14
VVV-2014-BLG-0227,57227.15179654,14.617,0.025,271.56239761,11.49,-24.4531944,14.04
VVV-2014-BLG-0227,57227.19727787,14.603,0.038,271.5624059,15.25,-24.45319818,16.18
VVV-2014-BLG-0227,57227.19769264,14.576,0.033,271.56240206,15.47,-24.45319992,15.58
VVV-2014-BLG-0227,57227.19810869,14.599,0.03,271.5623985,13.17,-24.45320008,12.58
VVV-2014-BLG-0227,57227.23714505,14.595,0.029,271.56240216,12.66,-24.45319908,13.89
VVV-2014-BLG-0227,57227.23759015,14.556,0.023,271.56239954,11.62,-24.45319754,10.91
VVV-2014-BLG-0227,57227.23805409,14.591,0.029,271.56239956,12.8,-24.4531976,12.33
VVV-2014-BLG-0227,57227.98550128,14.609,0.032,271.5623922,20.61,-24.45319697,24.43
VVV-2014-BLG-0227,57227.98589753,14.664,0.036,271.56239487,22.12,-24.45321223,27.95
VVV-2014-BLG-0227,57227.98627941,14.664,0.039,271.56239627,20.09,-24.45319244,28.28
VVV-2014-BLG-0227,57228.03220174,14.607,0.027,271.56239903,14.44,-24.45320022,16.75
VVV-2014-BLG-0227,57228.03259062,14.578,0.023,271.56239619,13.16,-24.45320214,14.9
VVV-2014-BLG-0227,57228.03297308,14.57,0.027,271.56239213,17.09,-24.45319942,19.22
VVV-2014-BLG-0227,57228.14856087,14.652,0.028,271.56238924,18.29,-24.45319622,19.73
VVV-2014-BLG-0227,57228.14897227,14.564,0.028,271.56239474,19.7,-24.45320225,21.11
VVV-2014-BLG-0227,57228.14939249,14.53,0.029,271.56239213,15.47,-24.4532024,17.95
VVV-2014-BLG-0227,57228.18527801,14.614,0.03,271.56239543,19.33,-24.45320773,23.39
VVV-2014-BLG-0227,57228.18569294,14.601,0.033,271.5624,22.57,-24.45319551,23.54
VVV-2014-BLG-0227,57228.18610162,14.557,0.03,271.56239653,20.01,-24.4532103,23.17
VVV-2014-BLG-0227,57228.2217297,14.601,0.022,271.56240211,14.87,-24.45320097,14.74
VVV-2014-BLG-0227,57228.22212496,14.587,0.025,271.56239883,16.84,-24.45320078,16.82
VVV-2014-BLG-0227,57228.2225348,14.587,0.026,271.56240065,15.53,-24.45320125,15.08
VVV-2014-BLG-0227,57228.97740992,14.608,0.038,271.56239969,25.04,-24.45320655,28.0
VVV-2014-BLG-0227,57228.97781297,14.664,0.03,271.56239538,19.22,-24.45320211,23.18
VVV-2014-BLG-0227,57228.97819588,14.597,0.044,271.5623885,30.94,-24.45319881,32.91
VVV-2014-BLG-0227,57229.02713538,14.597,0.025,271.56239813,13.0,-24.45320017,13.54
VVV-2014-BLG-0227,57229.02752987,14.64,0.037,271.56239973,17.38,-24.453199,14.36
VVV-2014-BLG-0227,57229.02793083,14.639,0.027,271.56239943,12.58,-24.45319912,13.28
VVV-2014-BLG-0227,57229.14977695,14.587,0.025,271.56240034,11.69,-24.45319888,11.07
VVV-2014-BLG-0227,57229.15020618,14.609,0.028,271.56239963,14.5,-24.45320021,15.44
VVV-2014-BLG-0227,57229.15062498,14.597,0.034,271.56240117,14.23,-24.4531963,13.58
VVV-2014-BLG-0227,57229.18659398,14.623,0.018,271.56240202,9.84,-24.45320286,11.83
VVV-2014-BLG-0227,57229.18700434,14.572,0.026,271.56239503,13.33,-24.45319914,15.6
VVV-2014-BLG-0227,57229.18740816,14.57,0.032,271.56238849,18.05,-24.45319181,21.89
VVV-2014-BLG-0227,57229.21891325,14.576,0.022,271.56240469,14.53,-24.45319745,15.73
VVV-2014-BLG-0227,57229.21932792,14.569,0.027,271.56239437,15.07,-24.45320824,17.68
VVV-2014-BLG-0227,57229.2197271,14.629,0.039,271.56240376,20.75,-24.45320968,21.64
VVV-2014-BLG-0227,57234.1591702,14.611,0.022,271.5623993,14.39,-24.45320374,16.1
VVV-2014-BLG-0227,57234.15956808,14.597,0.028,271.56239307,17.91,-24.45319932,20.95
VVV-2014-BLG-0227,57234.15998563,14.6,0.025,271.56240139,15.41,-24.45320075,17.19
VVV-2014-BLG-0227,57234.99168643,14.621,0.035,271.56239809,13.89,-24.4531965,15.26
VVV-2014-BLG-0227,57234.99207674,14.599,0.027,271.56239918,13.18,-24.45319965,14.92
VVV-2014-BLG-0227,57234.99246739,14.602,0.047,271.56240111,16.81,-24.45320232,16.35
VVV-2014-BLG-0227,57236.01569621,14.592,0.028,271.56239983,10.59,-24.45319573,9.65
VVV-2014-BLG-0227,57236.01605196,14.575,0.034,271.56239759,10.91,-24.45319569,11.28
VVV-2014-BLG-0227,57236.0164152,14.599,0.035,271.56239945,11.83,-24.45319635,12.94
VVV-2014-BLG-0227,57236.99104484,14.611,0.027,271.56239729,13.06,-24.45319985,11.88
VVV-2014-BLG-0227,57236.99141166,14.61,0.028,271.56239684,13.15,-24.45319688,14.4
VVV-2014-BLG-0227,57236.99174177,14.582,0.029,271.56239633,11.83,-24.45319554,12.9
VVV-2014-BLG-0227,57237.02391924,14.613,0.033,271.5623997,20.2,-24.45320072,19.6
VVV-2014-BLG-0227,57237.02428087,14.604,0.032,271.56238992,19.17,-24.45320608,20.4
VVV-2014-BLG-0227,57237.02460319,14.565,0.028,271.5624008,12.62,-24.453197,11.87
VVV-2014-BLG-0227,57237.05660499,14.625,0.029,271.56240201,16.48,-24.45320409,19.25
VVV-2014-BLG-0227,57237.05700699,14.604,0.023,271.56239775,13.91,-24.45320129,14.59
VVV-2014-BLG-0227,57237.05733694,14.611,0.035,271.56239642,21.2,-24.45320198,22.31
VVV-2014-BLG-0227,57238.15347711,14.633,0.044,271.56239103,15.16,-24.45320389,16.56
VVV-2014-BLG-0227,57238.15388047,14.563,0.051,271.56239736,18.67,-24.45320453,21.6
VVV-2014-BLG-0227,57238.15423682,14.663,0.055,271.56240188,21.41,-24.45319938,23.24
VVV-2014-BLG-0227,57238.20331543,14.566,0.023,271.56239791,13.58,-24.45320044,17.25
VVV-2014-BLG-0227,57238.20367578,14.566,0.018,271.56239229,11.11,-24.45320043,14.09
VVV-2014-BLG-0227,57238.20403292,14.569,0.03,271.56239595,16.18,-24.45320314,18.4
VVV-2014-BLG-0227,57238.99501667,14.598,0.031,271.56239188,17.57,-24.45319287,17.95
VVV-2014-BLG-0227,57238.99538092,14.588,0.028,271.5624026,14.56,-24.45320021,16.37
VVV-2014-BLG-0227,57238.99574445,14.552,0.036,271.56239885,18.98,-24.45320067,24.06
VVV-2014-BLG-0227,57239.02862002,14.601,0.028,271.56240114,11.22,-24.45320186,12.58
VVV-2014-BLG-0227,57239.02900892,14.609,0.029,271.56239734,11.85,-24.45320065,12.96
VVV-2014-BLG-0227,57239.02934872,14.61,0.032,271.56239649,14.57,-24.45319604,16.11
VVV-2014-BLG-0227,57239.11609542,15.055,0.147,271.56241225,90.79,-24.45316994,97.43
VVV-2014-BLG-0227,57239.1164718,14.699,0.089,271.5624004,57.02,-24.45317935,57.4
VVV-2014-BLG-0227,57239.11681939,14.483,0.066,271.56240492,44.58,-24.45319772,42.82
VVV-2014-BLG-0227,57240.19001631,14.661,0.026,271.56239843,12.02,-24.45319964,13.53
VVV-2014-BLG-0227,57240.19037303,14.648,0.049,271.56240018,23.53,-24.45319675,24.88
VVV-2014-BLG-0227,57240.19067847,14.574,0.052,271.56239504,26.27,-24.45319624,25.85
VVV-2014-BLG-0227,57240.9860735,14.597,0.07,271.56237853,50.65,-24.4532004,43.11
VVV-2014-BLG-0227,57240.98643998,14.675,0.058,271.56238775,49.06,-24.45321066,44.71
VVV-2014-BLG-0227,57240.98676535,14.547,0.053,271.56239724,39.82,-24.45320059,43.76
VVV-2014-BLG-0227,57241.02073339,14.596,0.031,271.56240303,17.11,-24.45320484,16.67
VVV-2014-BLG-0227,57241.0211293,14.582,0.029,271.56240152,17.74,-24.45320058,17.41
VVV-2014-BLG-0227,57241.02149284,14.642,0.031,271.56239391,17.51,-24.45320141,17.44
VVV-2014-BLG-0227,57241.14712617,14.623,0.021,271.56239501,15.07,-24.45320251,14.9
VVV-2014-BLG-0227,57241.1474859,14.587,0.02,271.56239815,12.69,-24.45319927,13.04
VVV-2014-BLG-0227,57241.14779578,14.551,0.03,271.56239996,17.14,-24.45319748,14.71
VVV-2014-BLG-0227,57242.01571979,14.613,0.127,271.56234892,77.17,-24.4532198,71.48
VVV-2014-BLG-0227,57242.01613077,14.594,0.065,271.56240876,59.78,-24.45321728,61.76
VVV-2014-BLG-0227,57242.01648571,14.687,0.094,271.56236625,103.22,-24.4531958,103.63
VVV-2014-BLG-0227,57242.04606922,14.664,0.108,271.56237368,70.97,-24.45323195,68.65
VVV-2014-BLG-0227,57242.04648215,14.53,0.08,271.5623831,62.73,-24.45321427,62.53
VVV-2014-BLG-0227,57242.04687636,14.533,0.07,271.5623779,69.56,-24.45321936,58.83
VVV-2014-BLG-0227,57242.08459509,14.636,0.034,271.56239766,26.87,-24.4532047,27.95
VVV-2014-BLG-0227,57242.08499803,14.555,0.044,271.56239445,35.11,-24.45320695,34.93
VVV-2014-BLG-0227,57242.08539263,14.638,0.047,271.56238803,29.43,-24.4532083,30.19
VVV-2014-BLG-0227,57242.12059503,14.599,0.047,271.56240271,26.78,-24.45320085,30.94
VVV-2014-BLG-0227,57242.12095819,14.607,0.031,271.56239762,14.87,-24.45320971,18.56
VVV-2014-BLG-0227,57242.12132299,14.525,0.039,271.56239946,25.23,-24.45321004,26.83
VVV-2014-BLG-0227,57244.97722716,14.577,0.028,271.56239477,19.66,-24.45319715,19.36
VVV-2014-BLG-0227,57244.97758685,14.614,0.028,271.56239512,16.62,-24.45320756,17.88
VVV-2014-BLG-0227,57244.97793434,14.564,0.034,271.56239782,18.81,-24.45319364,23.28
VVV-2014-BLG-0227,57245.02009829,14.579,0.033,271.56240205,18.01,-24.45320532,20.15
VVV-2014-BLG-0227,57245.02049743,14.623,0.031,271.56239167,18.81,-24.45319955,21.79
VVV-2014-BLG-0227,57245.02085268,14.59,0.035,271.56238913,20.49,-24.45319663,21.34
VVV-2014-BLG-0227,57245.14967786,14.596,0.024,271.56239891,17.31,-24.45320319,17.08
VVV-2014-BLG-0227,57245.15002961,14.584,0.027,271.56239357,20.95,-24.45320189,20.23
VVV-2014-BLG-0227,57245.15035279,14.556,0.028,271.56239928,17.63,-24.45319752,18.61
VVV-2014-BLG-0227,57245.17962199,14.564,0.047,271.56239283,33.63,-24.45320858,33.98
VVV-2014-BLG-0227,57245.17999618,14.618,0.042,271.56239603,32.98,-24.45319402,32.48
VVV-2014-BLG-0227,57245.18038225,14.561,0.042,271.56239218,30.13,-24.45320373,32.61
VVV-2014-BLG-0227,57245.2137241,14.603,0.046,271.56238919,33.25,-24.45320103,32.44
VVV-2014-BLG-0227,57245.21407493,14.585,0.057,271.56239112,40.42,-24.4532033,36.38
VVV-2014-BLG-0227,57245.21438984,14.56,0.064,271.5623988,42.26,-24.45320137,47.21
VVV-2014-BLG-0227,57245.23058573,14.524,0.059,271.56239554,41.76,-24.45320572,40.43
VVV-2014-BLG-0227,57245.23098753,14.582,0.062,271.56239944,44.47,-24.45320413,45.36
VVV-2014-BLG-0227,57245.2313173,14.607,0.053,271.562387,36.69,-24.45321444,35.13
VVV-2014-BLG-0227,57246.00321493,14.675,0.087,271.56238578,66.49,-24.45321358,74.48
VVV-2014-BLG-0227,57246.00358754,14.582,0.069,271.56238315,36.22,-24.45321243,40.7
VVV-2014-BLG-0227,57246.00395161,14.559,0.08,271.56239289,49.37,-24.45321344,58.39
VVV-2014-BLG-0227,57246.99155324,14.65,0.056,271.56239145,36.84,-24.45322046,41.25
VVV-2014-BLG-0227,57246.99193825,14.57,0.058,271.56239987,39.65,-24.45320678,40.74
VVV-2014-BLG-0227,57246.99226965,14.55,0.036,271.56238007,27.04,-24.45320099,24.97
VVV-2014-BLG-0227,57247.02554049,14.552,0.065,271.56239231,32.73,-24.453222,33.6
VVV-2014-BLG-0227,57247.02596674,14.587,0.045,271.56239259,29.79,-24.45320669,32.34
VVV-2014-BLG-0227,57247.02632978,14.525,0.099,271.56238786,72.65,-24.4532053,78.83
VVV-2014-BLG-0227,57247.9917577,14.569,0.025,271.56239937,12.14,-24.4532064,12.83
VVV-2014-BLG-0227,57247.99211899,14.614,0.033,271.56240191,12.96,-24.45319609,12.82
VVV-2014-BLG-0227,57247.99245929,14.585,0.026,271.56240062,11.91,-24.45319608,12.92
VVV-2014-BLG-0227,57248.09136094,14.808,0.109,271.56237544,85.83,-24.45318476,89.03
VVV-2014-BLG-0227,57248.12290798,14.604,0.057,271.56238271,40.03,-24.45321996,37.62
VVV-2014-BLG-0227,57248.12328103,14.577,0.047,271.56238843,32.72,-24.45320843,34.95
VVV-2014-BLG-0227,57248.12362563,14.553,0.032,271.56239892,22.3,-24.45320457,24.92
VVV-2014-BLG-0227,57248.15494086,14.626,0.076,271.56240034,55.85,-24.45322443,57.25
VVV-2014-BLG-0227,57248.15529051,14.515,0.077,271.56238551,58.52,-24.45321881,60.44
VVV-2014-BLG-0227,57248.19231359,14.6,0.033,271.56239808,22.43,-24.45320928,24.98
VVV-2014-BLG-0227,57248.19273773,14.599,0.036,271.56239361,22.81,-24.45321161,28.28
VVV-2014-BLG-0227,57248.19312974,14.541,0.035,271.56239214,23.37,-24.45320662,23.41
VVV-2014-BLG-0227,57248.99028777,14.58,0.028,271.56239874,15.96,-24.45320126,15.8
VVV-2014-BLG-0227,57248.99067354,14.584,0.025,271.5623868,14.61,-24.45320035,15.57
VVV-2014-BLG-0227,57248.99103981,14.579,0.025,271.56239807,12.24,-24.45319915,12.59
VVV-2014-BLG-0227,57250.99929478,14.55,0.039,271.56239285,23.55,-24.45321082,24.79
VVV-2014-BLG-0227,57250.99972776,14.588,0.043,271.5623922,24.39,-24.45320452,31.54
VVV-2014-BLG-0227,57251.00011637,14.589,0.042,271.56239188,24.84,-24.45320131,25.8
VVV-2014-BLG-0227,57251.10431359,14.526,0.029,271.56240169,18.44,-24.45320307,21.07
VVV-2014-BLG-0227,57251.10470887,14.609,0.03,271.56239482,18.4,-24.45320377,20.13
VVV-2014-BLG-0227,57251.10506726,14.578,0.028,271.56239538,17.53,-24.45319849,21.06
VVV-2014-BLG-0227,57251.14542234,14.597,0.072,271.56239813,49.24,-24.45321363,51.88
VVV-2014-BLG-0227,57251.14584815,14.602,0.045,271.56240127,29.68,-24.45320957,34.32
VVV-2014-BLG-0227,57251.14619224,14.63,0.053,271.56240401,32.11,-24.45320796,33.5
VVV-2014-BLG-0227,57251.17704218,14.544,0.104,271.56240491,66.1,-24.45321671,76.35
VVV-2014-BLG-0227,57251.17740763,14.692,0.157,271.56240981,100.14,-24.45320475,101.78
VVV-2014-BLG-0227,57251.17772617,14.65,0.088,271.56240942,64.42,-24.4531938,68.45
VVV-2014-BLG-0227,57252.00669483,14.555,0.021,271.56240002,12.6,-24.45319999,13.47
VVV-2014-BLG-0227,57252.00719015,14.595,0.023,271.56239544,13.24,-24.45320109,15.14
VVV-2014-BLG-0227,57252.00759621,14.583,0.025,271.56239755,12.09,-24.45319647,12.48
VVV-2014-BLG-0227,57252.08192049,14.545,0.045,271.56239041,29.75,-24.45319823,31.48
VVV-2014-BLG-0227,57252.08231558,14.556,0.048,271.56238575,30.28,-24.45320057,31.43
VVV-2014-BLG-0227,57252.08268164,14.601,0.054,271.56237205,41.79,-24.45319131,41.09
VVV-2014-BLG-0227,57252.1219259,14.588,0.035,271.56239595,26.04,-24.45320718,26.6
VVV-2014-BLG-0227,57252.12231945,14.561,0.034,271.56239843,25.55,-24.45320613,26.6
VVV-2014-BLG-0227,57252.12268219,14.554,0.041,271.56238324,27.28,-24.45321352,29.22
VVV-2014-BLG-0227,57252.15463755,14.583,0.03,271.56239906,21.54,-24.45319918,22.07
VVV-2014-BLG-0227,57252.1550279,14.624,0.026,271.56239122,20.12,-24.45320044,21.56
VVV-2014-BLG-0227,57252.15536659,14.57,0.031,271.562392,22.01,-24.45319642,22.59
VVV-2014-BLG-0227,57253.07898814,14.607,0.026,271.56239691,19.47,-24.45320222,18.96
VVV-2014-BLG-0227,57253.07939424,14.551,0.021,271.56239389,14.89,-24.4531986,14.9
VVV-2014-BLG-0227,57253.07976953,14.556,0.023,271.5624,13.41,-24.45320145,12.97
VVV-2014-BLG-0227,57253.11998728,14.594,0.025,271.56239616,18.91,-24.45320939,20.11
VVV-2014-BLG-0227,57253.12035232,14.551,0.031,271.56239433,22.23,-24.45320965,23.64
VVV-2014-BLG-0227,57253.1207232,14.556,0.031,271.56239844,23.68,-24.45319753,24.6
VVV-2014-BLG-0227,57253.17002644,14.542,0.039,271.56239618,28.74,-24.4532087,28.59
VVV-2014-BLG-0227,57253.17041466,14.558,0.053,271.56238924,37.44,-24.45320811,39.36
VVV-2014-BLG-0227,57253.17072612,14.498,0.046,271.56239329,38.53,-24.4532017,38.25
VVV-2014-BLG-0227,57254.99510853,14.622,0.031,271.56240255,11.65,-24.45319554,13.96
VVV-2014-BLG-0227,57254.99547157,14.604,0.031,271.56239547,12.05,-24.45319797,13.56
VVV-2014-BLG-0227,57254.99583508,14.636,0.035,271.56239792,12.35,-24.45319746,13.97
VVV-2014-BLG-0227,57255.11745066,14.599,0.023,271.56239919,15.29,-24.45320091,16.08
VVV-2014-BLG-0227,57255.11781098,14.596,0.033,271.56239675,24.66,-24.45320285,23.74
VVV-2014-BLG-0227,57255.11815456,14.56,0.025,271.56239778,15.16,-24.45319655,15.33
VVV-2014-BLG-0227,57255.15357858,14.611,0.023,271.5623987,17.91,-24.453207,15.79
VVV-2014-BLG-0227,57255.15391555,14.578,0.023,271.562395,18.37,-24.45320191,18.59
VVV-2014-BLG-0227,57255.15422833,14.544,0.027,271.56238922,17.5,-24.45320069,15.24
VVV-2014-BLG-0227,57256.97824592,14.636,0.04,271.56239906,15.68,-24.45319539,15.91
VVV-2014-BLG-0227,57256.97862042,14.625,0.028,271.56239715,12.72,-24.45319567,12.9
VVV-2014-BLG-0227,57256.97896095,14.623,0.038,271.56240136,14.74,-24.45319562,14.39
VVV-2014-BLG-0227,57256.98833665,14.578,0.025,271.56239412,13.78,-24.45319543,14.82
VVV-2014-BLG-0227,57256.98871182,14.605,0.022,271.5624014,11.58,-24.45319961,13.89
VVV-2014-BLG-0227,57256.98907353,14.57,0.026,271.56239469,11.45,-24.45320333,13.3
VVV-2014-BLG-0227,57262.12617,14.611,0.026,271.56239742,16.51,-24.45321006,19.48
VVV-2014-BLG-0227,57262.12658256,14.616,0.029,271.56239125,19.86,-24.45320351,22.3
VVV-2014-BLG-0227,57262.12693892,14.591,0.027,271.56239978,16.73,-24.45320442,19.42
VVV-2014-BLG-0227,57265.02953975,14.595,0.03,271.562396,17.16,-24.45320315,15.66
VVV-2014-BLG-0227,57265.0299455,14.569,0.027,271.5623948,15.0,-24.45319919,13.95
VVV-2014-BLG-0227,57265.03032848,14.604,0.027,271.56239865,14.34,-24.45320052,13.29
VVV-2014-BLG-0227,57265.06401225,14.621,0.029,271.56240201,15.49,-24.45320299,14.92
VVV-2014-BLG-0227,57265.06438741,14.59,0.028,271.56239879,13.69,-24.45320252,12.1
VVV-2014-BLG-0227,57265.06471162,14.574,0.042,271.56239694,18.16,-24.45320158,17.08
VVV-2014-BLG-0227,57265.09700021,14.612,0.023,271.56239757,13.03,-24.45319972,10.78
VVV-2014-BLG-0227,57265.09737804,14.629,0.024,271.56239478,15.67,-24.45320192,13.93
VVV-2014-BLG-0227,57265.09774217,14.589,0.027,271.5623932,16.13,-24.453202,14.46
VVV-2014-BLG-0227,57265.14136805,14.59,0.026,271.56239944,18.21,-24.45320165,16.5
VVV-2014-BLG-0227,57265.14171867,14.564,0.017,271.5623981,9.66,-24.45319772,9.2
VVV-2014-BLG-0227,57265.14207818,14.627,0.03,271.56239601,13.01,-24.45319587,11.8
VVV-2014-BLG-0227,57268.02839431,14.635,0.029,271.56240136,10.83,-24.45319717,11.37
VVV-2014-BLG-0227,57268.02880173,14.585,0.034,271.56240013,12.6,-24.45319821,13.12
VVV-2014-BLG-0227,57268.02913981,14.623,0.043,271.56239746,16.24,-24.45319445,15.37
VVV-2014-BLG-0227,57268.06377049,14.624,0.034,271.5623997,14.59,-24.45320123,13.93
VVV-2014-BLG-0227,57268.06417461,14.605,0.031,271.56239857,16.09,-24.45320142,18.15
VVV-2014-BLG-0227,57268.0645192,14.586,0.041,271.56239863,16.19,-24.45319671,15.65
VVV-2014-BLG-0227,57268.09470278,14.585,0.022,271.56239921,16.01,-24.45320186,15.1
VVV-2014-BLG-0227,57268.09506855,14.611,0.02,271.56239727,11.77,-24.45319514,12.0
VVV-2014-BLG-0227,57268.09541054,14.566,0.025,271.56239445,14.88,-24.45320312,13.44
VVV-2014-BLG-0227,57268.12657029,14.577,0.031,271.56239827,24.07,-24.45320194,23.79
VVV-2014-BLG-0227,57268.12692101,14.618,0.033,271.56239497,25.07,-24.45320285,26.06
VVV-2014-BLG-0227,57268.12724703,14.623,0.032,271.56240082,21.96,-24.453204,21.8
VVV-2014-BLG-0227,57269.06595714,14.58,0.025,271.56239685,16.89,-24.45320407,14.78
VVV-2014-BLG-0227,57269.0663411,14.6,0.025,271.56239694,16.12,-24.4532053,16.73
VVV-2014-BLG-0227,57269.06669668,14.58,0.04,271.56239553,22.47,-24.45320614,23.2
VVV-2014-BLG-0227,57269.10089133,14.618,0.027,271.56239127,19.19,-24.45320106,20.2
VVV-2014-BLG-0227,57269.10129668,14.61,0.03,271.56238739,22.29,-24.45320007,22.44
VVV-2014-BLG-0227,57269.10164476,14.554,0.027,271.56239733,16.29,-24.45319915,16.28
VVV-2014-BLG-0227,57269.13718423,14.563,0.032,271.56239792,23.56,-24.45320417,23.54
VVV-2014-BLG-0227,57269.13758797,14.596,0.051,271.56238632,34.8,-24.4532025,38.7
VVV-2014-BLG-0227,57269.13793742,14.563,0.027,271.56239846,20.05,-24.45319503,20.13
VVV-2014-BLG-0227,57270.03450367,14.629,0.021,271.56240174,12.43,-24.45319929,11.03
VVV-2014-BLG-0227,57270.03543974,14.566,0.023,271.56239599,13.49,-24.45320212,12.44
VVV-2014-BLG-0227,57270.0357974,14.554,0.033,271.56240036,16.77,-24.45319731,13.95
VVV-2014-BLG-0227,57270.06676468,14.589,0.024,271.56239875,16.91,-24.45320095,16.28
VVV-2014-BLG-0227,57270.06715817,14.591,0.025,271.56239483,13.98,-24.45319957,15.86
VVV-2014-BLG-0227,57270.06748573,14.574,0.028,271.56239721,18.23,-24.45320725,17.14
VVV-2014-BLG-0227,57270.09793091,14.582,0.023,271.56239856,15.41,-24.45320089,14.3
VVV-2014-BLG-0227,57270.09829748,14.562,0.021,271.56239838,14.21,-24.45320151,15.04
VVV-2014-BLG-0227,57270.09865996,14.591,0.028,271.56240298,17.8,-24.45319457,17.05
VVV-2014-BLG-0227,57271.03497367,14.613,0.032,271.56240019,14.27,-24.45319561,15.57
VVV-2014-BLG-0227,57271.03536748,14.583,0.03,271.56239954,12.75,-24.45319291,14.48
VVV-2014-BLG-0227,57271.03572422,14.601,0.034,271.56239899,14.55,-24.45320031,15.5
VVV-2014-BLG-0227,57271.06651741,14.58,0.033,271.56240156,11.75,-24.45319512,13.82
VVV-2014-BLG-0227,57271.06692268,14.578,0.035,271.56239785,14.38,-24.45319888,16.73
VVV-2014-BLG-0227,57271.0672994,14.586,0.038,271.56240136,14.13,-24.45319761,16.37
VVV-2014-BLG-0227,57271.09839514,14.611,0.024,271.56239947,11.95,-24.45319396,14.42
VVV-2014-BLG-0227,57271.09875788,14.6,0.029,271.56240184,13.93,-24.45320039,14.67
VVV-2014-BLG-0227,57271.09909702,14.607,0.034,271.56239479,16.27,-24.45320454,14.8
VVV-2014-BLG-0227,57271.12865011,14.621,0.046,271.56238734,31.95,-24.45320442,38.54
VVV-2014-BLG-0227,57271.12902891,14.609,0.051,271.56239543,35.19,-24.45321244,40.31
VVV-2014-BLG-0227,57271.12934265,14.617,0.055,271.56239458,31.06,-24.45319264,42.52
VVV-2014-BLG-0227,57272.04276932,14.463,0.064,271.56239777,45.36,-24.45321356,47.71
VVV-2014-BLG-0227,57272.04314715,14.585,0.084,271.56238282,58.23,-24.45319943,53.52
VVV-2014-BLG-0227,57272.0434987,14.509,0.062,271.56238152,36.55,-24.45320764,37.58
VVV-2014-BLG-0227,57274.04201489,14.616,0.031,271.56239754,12.46,-24.45320209,12.36
VVV-2014-BLG-0227,57274.04237273,14.569,0.024,271.56240031,11.19,-24.45320027,11.16
VVV-2014-BLG-0227,57274.04272886,14.625,0.034,271.56240224,13.22,-24.45319605,11.92
VVV-2014-BLG-0227,57575.00944282,14.497,0.082,271.56239608,50.92,-24.4532112,47.67
VVV-2014-BLG-0227,57575.00992166,14.6,0.102,271.56239353,73.06,-24.45321321,71.31
VVV-2014-BLG-0227,57575.01031665,14.652,0.089,271.56237894,62.44,-24.45320598,56.12
VVV-2014-BLG-0227,57595.01647675,14.609,0.066,271.56239455,44.06,-24.45321112,40.93
VVV-2014-BLG-0227,57595.01695252,14.65,0.044,271.56238863,31.27,-24.45320533,29.24
VVV-2014-BLG-0227,57595.01735685,14.522,0.068,271.56239712,46.32,-24.45322166,49.08
VVV-2014-BLG-0227,57925.3099871,14.678,0.068,271.56238522,44.99,-24.45320997,46.69
VVV-2014-BLG-0227,57925.31034246,14.669,0.051,271.56240151,42.47,-24.45319693,46.8
VVV-2014-BLG-0227,57925.31067491,14.553,0.058,271.56239882,41.81,-24.45321249,44.23
VVV-2014-BLG-0227,57933.29446955,14.56,0.037,271.5623909,24.23,-24.45320844,24.92
VVV-2014-BLG-0227,57933.29482969,14.584,0.053,271.56239106,40.12,-24.45320941,40.15
VVV-2014-BLG-0227,57933.29516665,14.577,0.057,271.56238484,47.19,-24.45320548,48.61
VVV-2014-BLG-0227,58239.37775883,14.584,0.028,271.56239535,13.72,-24.45320861,14.59
VVV-2014-BLG-0227,58239.37817393,14.602,0.021,271.56239914,11.34,-24.45320845,12.18
VVV-2014-BLG-0227,58239.37852605,14.581,0.026,271.56239384,11.69,-24.45320547,12.75
VVV-2014-BLG-0227,58263.35740431,14.572,0.027,271.56239798,11.27,-24.45320571,11.52
VVV-2014-BLG-0227,58263.35776348,14.595,0.024,271.56239869,10.0,-24.45320342,10.78
VVV-2014-BLG-0227,58263.35816951,14.585,0.032,271.56239808,13.92,-24.45320635,12.85
VVV-2014-BLG-0227,58263.36779166,14.626,0.031,271.5624001,16.66,-24.45320201,18.77
VVV-2014-BLG-0227,58263.36820853,14.649,0.035,271.56239843,13.28,-24.45320457,13.78
VVV-2014-BLG-0227,58263.36989211,14.578,0.048,271.56239691,16.77,-24.45320108,15.09
VVV-2014-BLG-0227,58333.04327875,14.609,0.027,271.56239711,18.0,-24.45320614,18.45
VVV-2014-BLG-0227,58333.04370405,14.6,0.027,271.56238932,17.03,-24.45320957,18.6
VVV-2014-BLG-0227,58333.0440748,14.627,0.03,271.56238617,16.87,-24.45320777,18.61
VVV-2014-BLG-0227,58340.03566181,14.673,0.03,271.56239357,14.09,-24.4532018,14.29
VVV-2014-BLG-0227,58340.03610674,14.622,0.037,271.56239944,13.69,-24.4532063,14.99
VVV-2014-BLG-0227,58340.03649764,14.603,0.026,271.56239609,11.32,-24.45320742,13.01
VVV-2014-BLG-0227,58346.99825159,14.617,0.035,271.56240209,11.9,-24.45320357,11.9
VVV-2014-BLG-0227,58346.99864642,14.603,0.036,271.56239415,13.31,-24.45320131,12.99
VVV-2014-BLG-0227,58346.99902882,14.579,0.043,271.56239639,13.22,-24.45320316,10.64
VVV-2014-BLG-0227,58349.00133253,14.579,0.026,271.56239618,11.12,-24.45319963,11.39
VVV-2014-BLG-0227,58349.00174033,14.607,0.037,271.56239083,14.0,-24.45319925,14.64
VVV-2014-BLG-0227,58349.00212268,14.593,0.039,271.56239585,14.99,-24.45319808,15.21
VVV-2014-BLG-0227,58359.05948519,14.6,0.029,271.56239488,13.77,-24.45320542,13.29
VVV-2014-BLG-0227,58359.0598864,14.575,0.025,271.56239711,10.71,-24.45320544,10.3
VVV-2014-BLG-0227,58359.0602325,14.577,0.032,271.56239741,14.2,-24.45320252,12.49
VVV-2014-BLG-0227,58363.07133123,14.574,0.028,271.5623849,20.15,-24.45320845,22.53
VVV-2014-BLG-0227,58363.07171935,14.621,0.036,271.56239303,28.87,-24.45321073,30.39
VVV-2014-BLG-0227,58363.0721267,14.606,0.037,271.56239498,29.69,-24.45320613,29.91
VVV-2012-BLG-0615,55299.29333781,13.051,0.013,265.10676264,6.41,-24.76122197,6.71
VVV-2012-BLG-0615,55299.29364402,13.021,0.021,265.10676029,9.31,-24.76122176,10.48
VVV-2012-BLG-0615,55299.29396318,13.119,0.02,265.1067608,8.94,-24.76122369,10.58
VVV-2012-BLG-0615,55724.2999458,13.068,0.018,265.10676042,5.58,-24.76122324,5.66
VVV-2012-BLG-0615,55791.1522163,13.067,0.014,265.10676249,8.3,-24.76122557,11.52
VVV-2012-BLG-0615,55791.15300963,13.042,0.014,265.10676062,8.41,-24.76122722,9.7
VVV-2012-BLG-0615,55804.11121833,13.051,0.011,265.10676183,5.47,-24.76122191,6.03
VVV-2012-BLG-0615,55804.11205677,13.056,0.013,265.10676074,6.19,-24.76122233,7.47
VVV-2012-BLG-0615,55807.05657435,13.031,0.015,265.10675999,7.55,-24.76122343,7.0
VVV-2012-BLG-0615,55807.0574323,13.033,0.022,265.10676215,12.75,-24.76122132,10.48
VVV-2012-BLG-0615,55823.01966448,13.034,0.013,265.10676016,5.72,-24.76122649,6.04
VVV-2012-BLG-0615,55823.02058045,13.046,0.028,265.10676305,10.22,-24.76122362,10.5
VVV-2012-BLG-0615,55825.08243593,13.037,0.012,265.1067624,6.88,-24.7612226,8.3
VVV-2012-BLG-0615,55825.08340612,13.036,0.017,265.10675955,9.43,-24.76122766,10.81
VVV-2012-BLG-0615,55825.09077553,13.034,0.014,265.10676353,8.14,-24.76122191,10.28
VVV-2012-BLG-0615,55825.09161012,13.048,0.017,265.10676134,8.02,-24.76122627,11.51
VVV-2012-BLG-0615,55834.03081575,13.048,0.012,265.10676119,6.7,-24.76122444,6.8
VVV-2012-BLG-0615,55834.03165583,13.055,0.013,265.1067617,6.34,-24.76122419,5.72
VVV-2012-BLG-0615,55835.01313761,13.052,0.013,265.10676001,7.89,-24.76122565,7.99
VVV-2012-BLG-0615,55835.01397445,13.05,0.014,265.10676095,7.14,-24.76122291,6.62
VVV-2012-BLG-0615,56009.36588741,12.999,0.02,265.10675973,8.82,-24.76122292,8.57
VVV-2012-BLG-0615,56009.36679462,13.01,0.014,265.10675976,5.57,-24.76122344,6.31
VVV-2012-BLG-0615,56063.37365839,12.975,0.057,265.10675473,21.51,-24.76121969,22.79
VVV-2012-BLG-0615,56063.37456273,12.969,0.031,265.1067579,9.4,-24.76122212,11.96
VVV-2012-BLG-0615,56080.30081792,12.938,0.012,265.1067607,6.36,-24.76122547,8.48
VVV-2012-BLG-0615,56080.30179419,12.959,0.024,265.10676054,11.82,-24.76122827,13.89
VVV-2012-BLG-0615,56086.12057998,12.938,0.01,265.10676019,5.31,-24.76122367,5.06
VVV-2012-BLG-0615,56086.12144893,12.937,0.012,265.10676021,5.19,-24.76122333,5.93
VVV-2012-BLG-0615,56088.08080855,12.915,0.013,265.10676038,6.62,-24.76122245,9.89
VVV-2012-BLG-0615,56088.08163505,12.914,0.015,265.10675935,6.81,-24.7612226,10.13
VVV-2012-BLG-0615,56100.20862231,12.894,0.015,265.10676294,8.83,-24.76122371,8.02
VVV-2012-BLG-0615,56100.20967998,12.908,0.016,265.10675877,8.74,-24.76122338,9.18
VVV-2012-BLG-0615,56102.19180767,12.869,0.02,265.1067599,7.89,-24.7612202,7.86
VVV-2012-BLG-0615,56102.19283282,12.951,0.021,265.10675231,7.98,-24.76121728,9.14
VVV-2012-BLG-0615,56104.20312229,12.87,0.013,265.10676125,3.79,-24.76122337,4.08
VVV-2012-BLG-0615,56104.20411672,12.894,0.016,265.10675997,5.86,-24.76122401,6.67
VVV-2012-BLG-0615,56116.11290551,12.877,0.024,265.10676095,9.48,-24.7612248,9.55
VVV-2012-BLG-0615,56116.11382368,12.815,0.026,265.10675982,7.34,-24.76122752,6.62
VVV-2012-BLG-0615,56126.05945344,12.819,0.017,265.1067603,9.74,-24.76122446,8.23
VVV-2012-BLG-0615,56126.06026006,12.818,0.022,265.1067595,10.9,-24.76122273,10.63
VVV-2012-BLG-0615,56135.21437817,12.778,0.017,265.10675983,8.29,-24.76122106,7.34
VVV-2012-BLG-0615,56135.21516066,12.79,0.027,265.10676179,12.69,-24.76122312,10.96
VVV-2012-BLG-0615,56140.10681515,12.74,0.011,265.10675965,5.24,-24.76122327,7.57
VVV-2012-BLG-0615,56140.10760263,12.752,0.015,265.1067588,5.17,-24.76122465,8.03
VVV-2012-BLG-0615,56140.98449526,12.733,0.013,265.10675981,6.83,-24.76122686,7.4
VVV-2012-BLG-0615,56140.98528264,12.739,0.01,265.10676067,5.24,-24.76122778,5.95
VVV-2012-BLG-0615,56143.20630222,12.722,0.042,265.10676196,11.54,-24.76122236,11.35
VVV-2012-BLG-0615,56143.20707022,12.766,0.039,265.10676479,13.39,-24.76122094,11.28
VVV-2012-BLG-0615,56154.00408694,12.635,0.011,265.10675903,4.25,-24.76122465,6.31
VVV-2012-BLG-0615,56154.00552592,12.648,0.015,265.10675985,5.57,-24.76122382,6.04
VVV-2012-BLG-0615,56154.08155523,12.623,0.011,265.10676041,4.64,-24.76122381,4.74
VVV-2012-BLG-0615,56154.08233082,12.654,0.016,265.10676088,7.56,-24.76122405,8.26
VVV-2012-BLG-0615,56156.07318823,12.616,0.024,265.10676191,7.3,-24.76122425,7.92
VVV-2012-BLG-0615,56156.07397629,12.642,0.033,265.10676259,8.64,-24.76122211,10.11
VVV-2012-BLG-0615,56168.05548936,12.472,0.016,265.10676043,5.21,-24.76122325,6.09
VVV-2012-BLG-0615,56168.05628041,12.472,0.021,265.10676029,7.1,-24.76122514,7.61
VVV-2012-BLG-0615,56169.08059653,12.46,0.018,265.10675952,8.67,-24.76122315,8.57
VVV-2012-BLG-0615,56169.08140925,12.441,0.025,265.1067571,10.75,-24.76122566,11.12
VVV-2012-BLG-0615,56182.00739396,12.204,0.012,265.10675965,4.2,-24.76122241,4.46
VVV-2012-BLG-0615,56182.00823362,12.207,0.014,265.10676028,4.62,-24.76122417,5.05
VVV-2012-BLG-0615,56183.06677366,12.181,0.015,265.10675968,5.48,-24.76122437,5.5
VVV-2012-BLG-0615,56183.06753941,12.189,0.013,265.10675986,5.42,-24.76122336,5.4
VVV-2012-BLG-0615,56185.98189571,12.111,0.016,265.10675967,8.88,-24.76122301,9.08
VVV-2012-BLG-0615,56185.98278385,12.128,0.018,265.10676026,9.94,-24.7612245,10.1
VVV-2012-BLG-0615,56195.0520048,11.875,0.015,265.10675634,8.05,-24.761222,7.42
VVV-2012-BLG-0615,56195.05282649,11.888,0.014,265.10675917,7.03,-24.76122675,6.42
VVV-2012-BLG-0615,56207.02311993,11.743,0.012,265.10675757,12.65,-24.76122305,7.42
VVV-2012-BLG-0615,56207.02387268,11.764,0.02,265.10676168,12.01,-24.76122314,10.79
VVV-2012-BLG-0615,56215.99494638,11.933,0.014,265.10676248,8.42,-24.76122445,8.14
VVV-2012-BLG-0615,56215.99578324,11.922,0.017,265.10675551,11.75,-24.76121994,10.85
VVV-2012-BLG-0615,56364.34294346,13.046,0.016,265.10676123,8.63,-24.76122502,8.97
VVV-2012-BLG-0615,56364.34369784,13.045,0.021,265.10675996,8.6,-24.76122196,8.7
VVV-2012-BLG-0615,56369.36687082,13.024,0.024,265.10675656,9.9,-24.76122562,8.41
VVV-2012-BLG-0615,56369.36767037,13.048,0.016,265.10675985,7.19,-24.76122421,6.59
VVV-2012-BLG-0615,56379.32013817,13.024,0.016,265.10675871,5.02,-24.76122343,5.48
VVV-2012-BLG-0615,56379.32168825,13.054,0.016,265.10676352,7.91,-24.7612257,6.11
VVV-2012-BLG-0615,56405.3704388,13.028,0.016,265.10676023,6.03,-24.76122451,6.05
VVV-2012-BLG-0615,56405.37127152,13.039,0.016,265.10675927,6.48,-24.76122338,8.16
VVV-2012-BLG-0615,56461.09129521,13.024,0.014,265.10676078,6.3,-24.76122223,7.32
VVV-2012-BLG-0615,56461.09206262,13.043,0.017,265.10675871,6.47,-24.76122322,8.45
VVV-2012-BLG-0615,56469.22848848,13.05,0.038,265.10676091,12.39,-24.76122213,12.32
VVV-2012-BLG-0615,56469.22926593,13.04,0.033,265.10675612,11.78,-24.76122607,13.1
VVV-2012-BLG-0615,56480.04663351,13.028,0.013,265.10675916,4.77,-24.76122176,6.11
VVV-2012-BLG-0615,56480.04742671,13.031,0.011,265.10675947,4.16,-24.7612248,5.54
VVV-2012-BLG-0615,56498.01799306,13.064,0.016,265.10675894,7.78,-24.76122399,9.3
VVV-2012-BLG-0615,56498.01879594,13.051,0.017,265.10675931,6.61,-24.76122402,7.33
VVV-2012-BLG-0615,56502.15437102,13.028,0.018,265.10675787,5.46,-24.76122303,5.25
VVV-2012-BLG-0615,56502.15515371,13.034,0.022,265.10675943,8.0,-24.76122357,8.15
VVV-2012-BLG-0615,56508.15161589,13.046,0.015,265.10675758,7.11,-24.7612224,9.37
VVV-2012-BLG-0615,56508.15244607,13.018,0.019,265.10675719,9.72,-24.76122332,12.45
VVV-2012-BLG-0615,56523.0681874,13.041,0.018,265.10675731,6.18,-24.76122455,6.8
VVV-2012-BLG-0615,56523.06902399,13.027,0.015,265.10675873,6.89,-24.7612255,7.92
VVV-2012-BLG-0615,56532.02641976,13.028,0.012,265.10676027,6.2,-24.7612233,6.58
VVV-2012-BLG-0615,56532.02725038,13.014,0.016,265.10676066,7.15,-24.76122199,6.98
VVV-2012-BLG-0615,56532.07730193,13.044,0.02,265.10676034,8.83,-24.76122576,9.32
VVV-2012-BLG-0615,56532.07813022,13.024,0.022,265.1067586,11.82,-24.76122458,11.02
VVV-2012-BLG-0615,56533.02491049,13.033,0.014,265.10675809,7.48,-24.76122051,7.03
VVV-2012-BLG-0615,56533.02570584,13.029,0.019,265.10676003,11.1,-24.76122353,10.0
VVV-2012-BLG-0615,56535.01773496,13.036,0.015,265.10675694,6.74,-24.76122352,8.96
VVV-2012-BLG-0615,56535.01853102,13.039,0.018,265.10675743,10.49,-24.76122377,10.51
VVV-2012-BLG-0615,56535.09752838,13.02,0.011,265.1067588,4.6,-24.76122548,6.65
VVV-2012-BLG-0615,56535.098292,13.025,0.019,265.10675706,8.4,-24.76122491,10.64
VVV-2012-BLG-0615,56557.00478854,13.036,0.028,265.10676225,12.44,-24.76122393,11.15
VVV-2012-BLG-0615,56557.00560453,13.062,0.038,265.10675497,17.27,-24.7612237,13.87
VVV-2012-BLG-0615,56559.03761652,13.042,0.014,265.10675659,8.12,-24.7612247,9.04
VVV-2012-BLG-0615,56559.03844222,13.02,0.02,265.10675886,9.94,-24.76122462,10.15
VVV-2012-BLG-0615,56560.05749498,13.028,0.015,265.10676173,9.89,-24.76122142,8.49
VVV-2012-BLG-0615,56560.05827549,13.005,0.021,265.10675555,10.39,-24.76122281,10.45
VVV-2012-BLG-0615,56572.04548008,13.055,0.019,265.10676076,20.19,-24.76122727,13.66
VVV-2012-BLG-0615,56572.04624512,13.059,0.025,265.10676532,18.21,-24.76122475,14.09
VVV-2012-BLG-0615,56573.0442869,13.047,0.017,265.1067627,12.75,-24.76122581,9.85
VVV-2012-BLG-0615,56573.0451288,13.028,0.024,265.10676298,15.95,-24.76122063,12.25
VVV-2012-BLG-0615,56586.01665888,13.026,0.012,265.10675773,7.18,-24.76122536,10.17
VVV-2012-BLG-0615,56586.01745533,13.042,0.016,265.1067559,6.39,-24.76122693,7.89
VVV-2012-BLG-0615,56770.36676966,13.053,0.04,265.10676295,11.12,-24.76122435,11.84
VVV-2012-BLG-0615,56770.3675923,13.047,0.038,265.10675698,12.55,-24.76122355,12.58
VVV-2012-BLG-0615,56798.35884561,13.033,0.017,265.10675767,5.32,-24.76122668,6.49
VVV-2012-BLG-0615,56798.35967498,13.053,0.02,265.10675856,5.68,-24.76122325,7.73
VVV-2012-BLG-0615,56810.15510328,13.041,0.014,265.10675675,4.79,-24.76122397,4.63
VVV-2012-BLG-0615,56810.15593676,13.033,0.014,265.10675786,5.36,-24.76122429,5.44
VVV-2012-BLG-0615,56810.16617926,13.047,0.013,265.10675935,5.45,-24.76122554,5.76
VVV-2012-BLG-0615,56810.16696011,13.052,0.014,265.1067593,6.65,-24.76122395,7.48
VVV-2012-BLG-0615,56814.06302418,13.042,0.018,265.10676156,8.67,-24.76122662,9.42
VVV-2012-BLG-0615,56814.06387774,13.042,0.017,265.10675915,6.98,-24.76122334,7.59
VVV-2012-BLG-0615,56872.09057399,13.038,0.019,265.10676106,11.44,-24.76122421,11.59
VVV-2012-BLG-0615,56872.09137717,13.042,0.015,265.10675759,7.23,-24.76122401,6.84
VVV-2012-BLG-0615,56872.10326936,13.038,0.013,265.10675737,6.82,-24.76122407,8.06
VVV-2012-BLG-0615,56872.10411374,13.046,0.011,265.10675787,4.25,-24.761225,5.44
VVV-2012-BLG-0615,56873.08088414,13.035,0.013,265.10675853,5.06,-24.76122513,4.46
VVV-2012-BLG-0615,56873.08170567,13.041,0.013,265.10675825,7.38,-24.76122567,7.71
VVV-2012-BLG-0615,56873.09598617,13.041,0.02,265.10675618,7.39,-24.76122393,8.03
VVV-2012-BLG-0615,56873.09681904,13.027,0.011,265.10675782,4.48,-24.76122584,5.45
VVV-2012-BLG-0615,56873.14593863,13.045,0.019,265.10675564,9.0,-24.76122604,8.42
VVV-2012-BLG-0615,56873.14673663,13.043,0.021,265.10675728,6.83,-24.76122416,7.42
VVV-2012-BLG-0615,56873.15778654,13.031,0.066,265.10675688,13.61,-24.76121988,14.08
VVV-2012-BLG-0615,56873.15857421,13.045,0.03,265.10675455,7.71,-24.76122384,7.96
VVV-2012-BLG-0615,56873.17244689,13.043,0.019,265.10675918,8.17,-24.76122338,8.13
VVV-2012-BLG-0615,56873.17323144,13.052,0.021,265.10675369,9.4,-24.76122322,9.69
VVV-2012-BLG-0615,56873.18431128,13.05,0.022,265.10675773,8.81,-24.76122412,9.03
VVV-2012-BLG-0615,56873.1850999,13.043,0.035,265.10675995,13.5,-24.76122303,14.35
VVV-2012-BLG-0615,56873.19763306,13.063,0.02,265.10675695,8.4,-24.76122464,8.83
VVV-2012-BLG-0615,56873.19842559,13.057,0.039,265.1067562,10.42,-24.76122384,11.41
VVV-2012-BLG-0615,56898.10852312,13.035,0.013,265.10675998,6.81,-24.76122527,7.2
VVV-2012-BLG-0615,56898.10931283,13.034,0.016,265.10675769,7.89,-24.76122876,8.38
VVV-2012-BLG-0615,56911.06259612,13.048,0.016,265.10675936,7.18,-24.76122459,8.07
VVV-2012-BLG-0615,56911.06342189,13.017,0.018,265.10675896,7.3,-24.76122559,7.51
VVV-2012-BLG-0615,56923.0369249,13.042,0.016,265.10675673,8.62,-24.76122867,9.87
VVV-2012-BLG-0615,56923.03810098,13.021,0.022,265.10675915,8.94,-24.76122512,10.98
VVV-2012-BLG-0615,57102.39632848,13.053,0.013,265.10676032,5.6,-24.76122673,6.79
VVV-2012-BLG-0615,57102.39715059,13.039,0.015,265.10675779,7.54,-24.76122434,8.97
VVV-2012-BLG-0615,57112.25585564,13.059,0.015,265.10675748,9.4,-24.76122551,9.67
VVV-2012-BLG-0615,57112.25701284,13.054,0.086,265.10675987,19.28,-24.76123046,17.39
VVV-2012-BLG-0615,57162.20281794,13.046,0.012,265.10675528,8.07,-24.76122621,6.04
VVV-2012-BLG-0615,57162.20372368,13.048,0.019,265.10675507,7.43,-24.76122486,6.61
VVV-2012-BLG-0615,57172.08816659,13.048,0.016,265.10675601,10.18,-24.76122113,9.61
VVV-2012-BLG-0615,57172.08896412,13.05,0.024,265.10675727,8.22,-24.7612253,8.09
VVV-2012-BLG-0615,57238.21868487,13.045,0.02,265.10675733,9.64,-24.76122056,15.06
VVV-2012-BLG-0615,57238.21935577,13.051,0.02,265.10675917,8.99,-24.76122478,11.83
VVV-2012-BLG-0615,57252.18211984,13.052,0.022,265.10675723,10.44,-24.76122349,10.22
VVV-2012-BLG-0615,57252.18286257,13.085,0.03,265.10675768,14.9,-24.76122592,14.67
VVV-2012-BLG-0615,57257.10246527,13.035,0.015,265.10675713,7.05,-24.76122439,10.39
VVV-2012-BLG-0615,57257.10315026,13.06,0.02,265.10675679,8.51,-24.76122665,9.94
VVV-2012-BLG-0615,57261.07151923,13.042,0.01,265.10675938,6.31,-24.76122243,7.25
VVV-2012-BLG-0615,57261.0722609,13.026,0.016,265.10675618,6.94,-24.76122548,6.32
VVV-2012-BLG-0615,57575.22464744,13.049,0.023,265.10675563,7.69,-24.76122519,9.0
VVV-2012-BLG-0615,57575.22548353,13.022,0.028,265.10675542,7.85,-24.76122524,9.12
VVV-2012-BLG-0615,57864.39762397,13.04,0.023,265.10675921,9.19,-24.76122666,10.45
VVV-2012-BLG-0615,57864.39848706,13.04,0.021,265.1067571,9.42,-24.76122946,13.2
VVV-2013-BLG-0460,55283.36870303,14.832,0.046,269.93062461,14.47,-25.4220496,13.55
VVV-2013-BLG-0460,55283.36901052,14.871,0.043,269.93063113,17.96,-25.42204951,16.9
VVV-2013-BLG-0460,55285.37364917,14.851,0.032,269.93062487,17.69,-25.4220516,16.52
VVV-2013-BLG-0460,55285.37395568,14.784,0.043,269.93063707,22.83,-25.42205289,19.83
VVV-2013-BLG-0460,55285.37426364,14.888,0.048,269.93063783,27.79,-25.422054,24.39
VVV-2013-BLG-0460,55795.13580554,14.827,0.059,269.93062954,38.92,-25.42205576,37.4
VVV-2013-BLG-0460,55795.136202,14.812,0.107,269.93063283,68.29,-25.42204633,67.65
VVV-2013-BLG-0460,55795.13660067,14.81,0.098,269.93065394,62.29,-25.42201502,65.92
VVV-2013-BLG-0460,55816.05244946,14.835,0.043,269.9306329,26.4,-25.42205725,27.24
VVV-2013-BLG-0460,55816.05287361,14.889,0.035,269.9306288,20.49,-25.42204855,19.74
VVV-2013-BLG-0460,55825.01830828,14.879,0.032,269.93062987,21.03,-25.42205838,21.14
VVV-2013-BLG-0460,55825.01873174,14.791,0.043,269.93063772,29.15,-25.42204899,28.97
VVV-2013-BLG-0460,55825.01914508,14.782,0.039,269.93064613,28.17,-25.42204189,27.27
VVV-2013-BLG-0460,55831.02250339,14.808,0.034,269.9306312,18.95,-25.42204895,19.35
VVV-2013-BLG-0460,55831.02288585,14.889,0.068,269.93063518,35.74,-25.42205821,35.61
VVV-2013-BLG-0460,55831.02329273,14.916,0.044,269.930617,32.26,-25.42205653,28.56
VVV-2013-BLG-0460,55842.05123563,14.822,0.028,269.93062726,17.08,-25.42205393,15.67
VVV-2013-BLG-0460,55842.05163664,14.821,0.058,269.93063548,31.42,-25.42205209,29.66
VVV-2013-BLG-0460,55842.05205486,14.862,0.034,269.93062861,20.09,-25.42205224,17.49
VVV-2013-BLG-0460,55843.06013513,14.913,0.056,269.93061319,35.25,-25.42204048,36.18
VVV-2013-BLG-0460,55843.06053647,14.753,0.048,269.93063602,32.33,-25.42206057,31.78
VVV-2013-BLG-0460,55843.0609434,14.772,0.043,269.93063694,31.51,-25.42205052,29.55
VVV-2013-BLG-0460,56003.33658963,14.812,0.036,269.93062474,20.92,-25.42204925,18.89
VVV-2013-BLG-0460,56003.33704212,14.764,0.051,269.93062611,31.1,-25.42206844,29.79
VVV-2013-BLG-0460,56003.33751816,14.811,0.03,269.93063585,21.93,-25.42205805,21.8
VVV-2013-BLG-0460,56007.29756626,14.822,0.029,269.93063106,15.96,-25.42204343,16.2
VVV-2013-BLG-0460,56007.29796118,14.798,0.066,269.93062753,28.22,-25.42205275,25.26
VVV-2013-BLG-0460,56007.29835572,14.833,0.033,269.93063011,21.56,-25.42205546,21.61
VVV-2013-BLG-0460,56019.3599043,14.894,0.035,269.93063577,21.62,-25.42206038,24.25
VVV-2013-BLG-0460,56019.36039977,14.734,0.054,269.9306306,22.63,-25.42206024,23.67
VVV-2013-BLG-0460,56019.36088502,14.856,0.043,269.93062931,13.63,-25.42205751,15.37
VVV-2013-BLG-0460,56086.28845644,14.806,0.027,269.93063244,13.46,-25.42205637,13.36
VVV-2013-BLG-0460,56086.28900429,14.783,0.045,269.93063081,20.27,-25.42205222,20.48
VVV-2013-BLG-0460,56086.28950713,14.824,0.027,269.93063158,13.52,-25.4220507,11.94
VVV-2013-BLG-0460,56089.20324817,14.806,0.046,269.93063259,17.34,-25.42205296,14.03
VVV-2013-BLG-0460,56089.20375189,14.763,0.058,269.93062591,15.63,-25.4220496,15.74
VVV-2013-BLG-0460,56089.20426162,14.837,0.032,269.93063266,14.01,-25.42205095,12.65
VVV-2013-BLG-0460,56094.18024015,14.87,0.035,269.93063078,15.33,-25.42205346,17.88
VVV-2013-BLG-0460,56094.18069731,14.863,0.049,269.93063527,20.69,-25.42204908,24.2
VVV-2013-BLG-0460,56094.18119331,14.848,0.033,269.93063415,12.59,-25.42205568,12.03
VVV-2013-BLG-0460,56102.10801607,14.855,0.037,269.93062672,14.52,-25.42204491,16.36
VVV-2013-BLG-0460,56102.10848175,14.784,0.058,269.93062731,22.88,-25.42204908,25.83
VVV-2013-BLG-0460,56102.10895252,14.819,0.043,269.9306326,17.55,-25.42205114,16.49
VVV-2013-BLG-0460,56104.04328563,14.862,0.048,269.93062973,20.57,-25.42205119,25.27
VVV-2013-BLG-0460,56104.04368169,14.77,0.047,269.93062563,17.71,-25.422063,22.0
VVV-2013-BLG-0460,56104.04407659,14.781,0.031,269.93063984,15.82,-25.42205211,15.72
VVV-2013-BLG-0460,56106.27152607,14.824,0.039,269.93063668,21.22,-25.42205316,19.47
VVV-2013-BLG-0460,56106.27197091,14.797,0.042,269.9306253,23.29,-25.42206045,27.3
VVV-2013-BLG-0460,56106.27243229,14.862,0.034,269.93063348,16.51,-25.42205015,17.06
VVV-2013-BLG-0460,56113.01127967,14.839,0.039,269.93062902,20.0,-25.42205033,18.06
VVV-2013-BLG-0460,56113.01167413,14.796,0.04,269.93063291,18.36,-25.42205551,17.84
VVV-2013-BLG-0460,56113.01206828,14.767,0.037,269.9306362,18.98,-25.42204939,18.66
VVV-2013-BLG-0460,56114.08439321,14.819,0.033,269.93063904,22.86,-25.42205351,21.24
VVV-2013-BLG-0460,56114.08478768,14.849,0.048,269.93063871,29.5,-25.4220671,29.81
VVV-2013-BLG-0460,56114.08519208,14.77,0.032,269.9306332,23.99,-25.42205535,20.61
VVV-2013-BLG-0460,56115.11327222,14.855,0.038,269.93063264,13.82,-25.42205118,13.97
VVV-2013-BLG-0460,56115.11369563,14.827,0.065,269.93062936,23.27,-25.42205887,21.48
VVV-2013-BLG-0460,56115.11413626,14.814,0.036,269.93063306,14.26,-25.42204699,15.96
VVV-2013-BLG-0460,56116.09802137,14.847,0.035,269.93063163,11.15,-25.42205419,12.48
VVV-2013-BLG-0460,56116.09844897,14.808,0.053,269.93063219,16.35,-25.42205012,17.55
VVV-2013-BLG-0460,56116.09886989,14.805,0.03,269.93063281,11.51,-25.42205401,14.36
VVV-2013-BLG-0460,56125.23021132,14.828,0.078,269.93063546,58.54,-25.42204644,51.11
VVV-2013-BLG-0460,56125.23060616,14.811,0.072,269.93064414,48.1,-25.42205777,49.61
VVV-2013-BLG-0460,56125.23100328,14.855,0.046,269.93064026,34.65,-25.42204798,32.92
VVV-2013-BLG-0460,56131.16023382,14.849,0.031,269.9306281,13.76,-25.42205283,14.96
VVV-2013-BLG-0460,56131.16061822,14.844,0.049,269.93063255,18.24,-25.42204969,16.43
VVV-2013-BLG-0460,56131.16101505,14.815,0.032,269.93063117,9.74,-25.42205008,10.78
VVV-2013-BLG-0460,56132.16638359,14.852,0.035,269.93063183,17.49,-25.42205828,18.4
VVV-2013-BLG-0460,56132.16676561,14.812,0.045,269.93063252,24.38,-25.4220526,22.39
VVV-2013-BLG-0460,56132.16715905,14.794,0.025,269.93063165,12.16,-25.42205708,11.99
VVV-2013-BLG-0460,56135.02016386,14.868,0.028,269.93063308,18.31,-25.42205779,19.23
VVV-2013-BLG-0460,56135.0205425,14.795,0.043,269.93063989,28.52,-25.42204735,29.45
VVV-2013-BLG-0460,56135.02093813,14.825,0.047,269.93063918,28.92,-25.42205981,26.96
VVV-2013-BLG-0460,56145.04387015,14.805,0.035,269.9306278,13.36,-25.42204881,11.48
VVV-2013-BLG-0460,56145.04428618,14.852,0.028,269.93063412,14.08,-25.42204811,12.75
VVV-2013-BLG-0460,56145.04469629,14.791,0.032,269.93063897,15.14,-25.42205273,13.43
VVV-2013-BLG-0460,56146.20508831,15.035,0.162,269.93063101,124.9,-25.42207187,122.24
VVV-2013-BLG-0460,56146.20547116,14.837,0.156,269.93055757,179.82,-25.42202756,173.13
VVV-2013-BLG-0460,56146.20586319,14.807,0.098,269.93064452,74.69,-25.42205907,75.53
VVV-2013-BLG-0460,56155.12739748,14.83,0.031,269.93063175,16.57,-25.42205335,18.44
VVV-2013-BLG-0460,56155.12778587,14.793,0.039,269.93062828,23.08,-25.42205228,23.29
VVV-2013-BLG-0460,56155.12817728,14.841,0.034,269.93063546,16.53,-25.42205246,14.95
VVV-2013-BLG-0460,56160.10954755,14.796,0.044,269.93063674,16.52,-25.42204768,14.03
VVV-2013-BLG-0460,56160.1099442,14.937,0.052,269.93063433,14.7,-25.42204668,15.08
VVV-2013-BLG-0460,56160.11032634,14.864,0.038,269.93063897,13.17,-25.42205021,13.37
VVV-2013-BLG-0460,56428.37581109,15.067,0.225,269.9306375,59.21,-25.4220231,55.36
VVV-2013-BLG-0460,56428.37618742,14.588,0.052,269.9306118,30.22,-25.42205299,35.61
VVV-2013-BLG-0460,56428.37659943,14.665,0.035,269.93061862,23.6,-25.4220482,22.11
VVV-2013-BLG-0460,56464.27692295,14.428,0.023,269.93063003,10.63,-25.42204996,13.05
VVV-2013-BLG-0460,56464.27735211,14.4,0.029,269.93062835,17.69,-25.42204575,19.25
VVV-2013-BLG-0460,56464.27775129,14.44,0.026,269.93063117,14.93,-25.42204851,16.1
VVV-2013-BLG-0460,56476.05535111,14.384,0.026,269.93063546,12.44,-25.42205506,11.67
VVV-2013-BLG-0460,56476.05573349,14.332,0.036,269.93062806,18.03,-25.42205359,18.54
VVV-2013-BLG-0460,56476.05612948,14.344,0.028,269.93063317,16.69,-25.42205088,15.89
VVV-2013-BLG-0460,56476.12068747,14.347,0.035,269.93062937,16.8,-25.42205366,13.32
VVV-2013-BLG-0460,56476.12110718,14.294,0.066,269.93063401,22.71,-25.42204924,22.25
VVV-2013-BLG-0460,56476.12151982,14.316,0.031,269.93062793,13.98,-25.4220504,14.56
VVV-2013-BLG-0460,56477.0270495,14.374,0.025,269.9306315,13.2,-25.42204878,16.03
VVV-2013-BLG-0460,56477.02819614,14.354,0.035,269.93062908,15.42,-25.42205099,14.69
VVV-2013-BLG-0460,56477.02863718,14.313,0.023,269.93063181,9.9,-25.42204943,9.53
VVV-2013-BLG-0460,56477.07970235,14.328,0.03,269.9306327,10.21,-25.42205461,12.0
VVV-2013-BLG-0460,56477.08009466,14.31,0.047,269.93062617,17.19,-25.42205232,20.1
VVV-2013-BLG-0460,56477.08115889,14.321,0.031,269.93063155,10.41,-25.42204959,11.28
VVV-2013-BLG-0460,56477.1306677,14.339,0.025,269.93062874,10.98,-25.42205094,9.45
VVV-2013-BLG-0460,56477.13106722,14.309,0.066,269.93062937,22.82,-25.42205245,17.46
VVV-2013-BLG-0460,56477.13147433,14.336,0.026,269.93062758,9.31,-25.42205089,8.67
VVV-2013-BLG-0460,56479.06255762,14.319,0.023,269.93063233,10.84,-25.42205217,12.5
VVV-2013-BLG-0460,56479.06292298,14.311,0.03,269.93063474,17.18,-25.42205287,17.42
VVV-2013-BLG-0460,56479.06330936,14.33,0.026,269.9306294,18.2,-25.4220508,17.29
VVV-2013-BLG-0460,56479.20641588,14.363,0.032,269.93062326,22.46,-25.42204377,24.93
VVV-2013-BLG-0460,56479.20681089,14.337,0.034,269.93062248,23.65,-25.42204918,25.57
VVV-2013-BLG-0460,56479.20777493,14.346,0.036,269.93063404,24.04,-25.42204531,25.69
VVV-2013-BLG-0460,56479.30002549,14.345,0.045,269.93063009,29.26,-25.4220468,26.26
VVV-2013-BLG-0460,56479.3004014,14.286,0.043,269.9306406,33.02,-25.42205289,34.62
VVV-2013-BLG-0460,56479.30083537,14.371,0.041,269.93063335,30.78,-25.42204498,29.92
VVV-2013-BLG-0460,56480.20320393,14.346,0.036,269.9306323,10.63,-25.42205033,10.31
VVV-2013-BLG-0460,56480.20359388,14.345,0.043,269.93063004,12.42,-25.42204983,12.64
VVV-2013-BLG-0460,56480.20400791,14.317,0.034,269.93062857,13.15,-25.42205032,13.15
VVV-2013-BLG-0460,56484.08822042,14.28,0.028,269.93063182,8.62,-25.42205137,10.07
VVV-2013-BLG-0460,56484.0886035,14.311,0.031,269.93062909,13.79,-25.42204927,12.99
VVV-2013-BLG-0460,56484.08900702,14.271,0.023,269.93063061,8.44,-25.42205465,8.5
VVV-2013-BLG-0460,56509.98431325,14.017,0.039,269.93063286,22.75,-25.42205458,22.69
VVV-2013-BLG-0460,56509.98637601,14.025,0.036,269.93063622,23.94,-25.42206329,24.83
VVV-2013-BLG-0460,56509.98681046,14.045,0.038,269.93062866,25.62,-25.42204621,23.29
VVV-2013-BLG-0460,56510.11770636,14.054,0.02,269.93063299,8.13,-25.42205017,8.66
VVV-2013-BLG-0460,56510.11810133,14.019,0.029,269.9306298,14.7,-25.42205219,15.2
VVV-2013-BLG-0460,56510.11852628,13.981,0.027,269.93063253,9.95,-25.42204696,10.5
VVV-2013-BLG-0460,56512.21733663,13.979,0.021,269.93062925,11.2,-25.42204982,10.16
VVV-2013-BLG-0460,56512.21772019,14.001,0.025,269.93063101,12.71,-25.42204724,11.7
VVV-2013-BLG-0460,56512.21809645,13.964,0.025,269.93063274,11.99,-25.42205077,11.29
VVV-2013-BLG-0460,56519.01676921,13.934,0.06,269.93063023,21.69,-25.42205012,17.96
VVV-2013-BLG-0460,56519.01719185,13.824,0.056,269.93062639,15.46,-25.42205521,15.95
VVV-2013-BLG-0460,56519.01759366,13.874,0.023,269.93063299,8.82,-25.42205132,8.19
VVV-2013-BLG-0460,56525.06349452,13.792,0.02,269.93062941,5.88,-25.42204741,7.26
VVV-2013-BLG-0460,56525.06388041,13.77,0.036,269.9306302,13.12,-25.42205289,11.26
VVV-2013-BLG-0460,56525.06428351,13.81,0.032,269.93062939,11.57,-25.4220518,11.68
VVV-2013-BLG-0460,56537.0523175,13.575,0.019,269.93062953,12.51,-25.42204891,12.31
VVV-2013-BLG-0460,56537.05271707,13.536,0.021,269.93062395,12.39,-25.42204837,12.81
VVV-2013-BLG-0460,56537.05312371,13.527,0.016,269.93062903,10.87,-25.42205219,10.53
VVV-2013-BLG-0460,56537.1267195,13.537,0.019,269.93062577,10.83,-25.42205528,11.17
VVV-2013-BLG-0460,56537.12710206,13.522,0.027,269.93063278,16.75,-25.42205988,15.65
VVV-2013-BLG-0460,56537.12749019,13.529,0.019,269.93063408,13.97,-25.42204877,12.61
VVV-2013-BLG-0460,56538.07084268,13.503,0.019,269.9306333,11.81,-25.42205375,11.66
VVV-2013-BLG-0460,56538.07123684,13.514,0.022,269.93063184,13.38,-25.42205224,13.56
VVV-2013-BLG-0460,56538.07166665,13.503,0.016,269.93063304,11.01,-25.42204745,10.83
VVV-2013-BLG-0460,56551.04375309,13.054,0.022,269.93062812,8.64,-25.42204918,11.06
VVV-2013-BLG-0460,56551.04414902,13.06,0.017,269.93063138,8.51,-25.42205202,10.18
VVV-2013-BLG-0460,56551.04453562,13.057,0.019,269.93063041,10.73,-25.42205013,11.29
VVV-2013-BLG-0460,56551.10456977,13.058,0.013,269.93062312,7.37,-25.42205222,8.94
VVV-2013-BLG-0460,56551.10494581,13.072,0.025,269.93062963,15.18,-25.42204936,14.98
VVV-2013-BLG-0460,56551.10686156,13.058,0.015,269.93063178,9.51,-25.4220523,9.95
VVV-2013-BLG-0460,56730.38926051,14.721,0.036,269.93063285,24.32,-25.42205561,23.78
VVV-2013-BLG-0460,56730.3896629,14.625,0.034,269.93062738,30.22,-25.42205122,29.19
VVV-2013-BLG-0460,56730.39008271,14.717,0.042,269.9306376,28.1,-25.42205224,27.35
VVV-2013-BLG-0460,56742.32774694,14.704,0.035,269.93063337,16.24,-25.42205605,17.45
VVV-2013-BLG-0460,56742.32950504,14.718,0.04,269.93062964,17.48,-25.42206385,18.08
VVV-2013-BLG-0460,56742.32991184,14.71,0.034,269.93062482,15.6,-25.42205184,14.93
VVV-2013-BLG-0460,56743.36690963,14.766,0.048,269.93065823,39.83,-25.42205901,22.41
VVV-2013-BLG-0460,56743.36771244,14.95,0.081,269.93067037,72.51,-25.42205174,31.36
VVV-2013-BLG-0460,56745.35055969,14.704,0.027,269.93063474,17.74,-25.42204812,16.36
VVV-2013-BLG-0460,56745.35097325,14.736,0.041,269.93062521,24.2,-25.42205653,26.32
VVV-2013-BLG-0460,56745.35141864,14.704,0.03,269.9306297,19.58,-25.42205003,18.95
VVV-2013-BLG-0460,56746.36797431,14.776,0.041,269.93062637,30.74,-25.42205779,28.96
VVV-2013-BLG-0460,56746.36836707,14.876,0.158,269.93062184,79.54,-25.42206176,80.8
VVV-2013-BLG-0460,56746.36877145,14.797,0.045,269.93062711,36.92,-25.42204779,33.68
VVV-2013-BLG-0460,56799.16954906,14.778,0.055,269.93062868,25.56,-25.42205189,29.43
VVV-2013-BLG-0460,56799.16995441,14.802,0.055,269.93062868,25.56,-25.42205349,24.15
VVV-2013-BLG-0460,56799.17032932,14.838,0.044,269.93062659,20.74,-25.42205449,22.24
VVV-2013-BLG-0460,56799.18163557,14.968,0.04,269.93063389,28.89,-25.4220416,28.12
VVV-2013-BLG-0460,56799.18205776,14.72,0.044,269.93063427,34.83,-25.42206832,34.89
VVV-2013-BLG-0460,56799.18247325,14.81,0.044,269.93062851,30.54,-25.42204979,34.43
VVV-2013-BLG-0460,56810.21653621,14.822,0.036,269.93062436,12.32,-25.42205087,13.14
VVV-2013-BLG-0460,56810.21693602,14.739,0.032,269.93063295,12.98,-25.4220554,13.53
VVV-2013-BLG-0460,56810.21734391,14.782,0.029,269.9306311,13.03,-25.42204837,11.92
VVV-2013-BLG-0460,56816.08431835,14.838,0.034,269.93063511,27.42,-25.42206639,26.08
VVV-2013-BLG-0460,56816.08476305,14.873,0.048,269.93062789,41.97,-25.42205724,40.01
VVV-2013-BLG-0460,56816.08515778,14.824,0.059,269.93062908,41.08,-25.42204142,42.59
VVV-2013-BLG-0460,56826.34924939,14.546,0.172,269.9305406,140.57,-25.42201966,123.54
VVV-2013-BLG-0460,56826.34966708,14.814,0.109,269.93062871,80.76,-25.42203036,76.02
VVV-2013-BLG-0460,56829.0531195,14.819,0.034,269.93061902,23.12,-25.4220504,23.85
VVV-2013-BLG-0460,56829.05352291,14.851,0.083,269.93064786,46.13,-25.42205662,45.92
VVV-2013-BLG-0460,56829.05395703,14.868,0.052,269.93063137,39.49,-25.42203958,38.52
VVV-2013-BLG-0460,56831.16310182,14.817,0.036,269.93063405,14.98,-25.42205867,17.04
VVV-2013-BLG-0460,56831.1635201,14.761,0.051,269.93063198,18.67,-25.42205047,23.01
VVV-2013-BLG-0460,56831.16394969,14.783,0.039,269.93062829,18.22,-25.42204353,19.79
VVV-2013-BLG-0460,56836.27564254,14.891,0.071,269.93062071,51.87,-25.42204123,57.16
VVV-2013-BLG-0460,56836.27604958,14.781,0.07,269.9306217,56.26,-25.42205662,54.97
VVV-2013-BLG-0460,56836.2764635,14.82,0.086,269.93062361,56.66,-25.42204922,53.33
VVV-2013-BLG-0460,56838.09142582,14.827,0.032,269.93062408,17.29,-25.4220497,18.05
VVV-2013-BLG-0460,56838.09184334,14.779,0.045,269.93064662,33.85,-25.42206727,35.41
VVV-2013-BLG-0460,56838.09223795,14.797,0.028,269.93063077,16.07,-25.42206226,18.42
VVV-2013-BLG-0460,56840.02211218,14.753,0.05,269.9306326,21.65,-25.42204573,19.52
VVV-2013-BLG-0460,56840.02253837,14.826,0.049,269.93062632,22.05,-25.42205206,21.63
VVV-2013-BLG-0460,56840.02292432,14.814,0.034,269.93063314,12.18,-25.42204732,12.92
VVV-2013-BLG-0460,56840.21322591,14.791,0.023,269.93063139,11.46,-25.42205409,12.36
VVV-2013-BLG-0460,56840.21419401,14.828,0.039,269.93062543,21.7,-25.4220581,21.55
VVV-2013-BLG-0460,56840.21466651,14.798,0.033,269.93063113,18.96,-25.42205221,18.98
VVV-2013-BLG-0460,56841.24748936,14.862,0.072,269.93062359,43.32,-25.42204607,42.67
VVV-2013-BLG-0460,56841.24787178,14.862,0.089,269.93064976,57.58,-25.42205994,50.89
VVV-2013-BLG-0460,56841.24828871,14.796,0.045,269.93064079,35.02,-25.42204829,34.27
VVV-2013-BLG-0460,56846.23422295,14.825,0.028,269.93062521,13.59,-25.42204905,15.0
VVV-2013-BLG-0460,56846.23464857,14.845,0.033,269.93062937,16.07,-25.42205283,16.02
VVV-2013-BLG-0460,56846.23510908,14.823,0.03,269.93063127,11.98,-25.42205425,12.72
VVV-2013-BLG-0460,56879.16929063,14.879,0.041,269.93063329,25.4,-25.42204896,25.17
VVV-2013-BLG-0460,56879.16966588,14.79,0.069,269.93063413,42.75,-25.42205579,45.31
VVV-2013-BLG-0460,56879.17004819,14.802,0.036,269.9306298,27.93,-25.42205508,25.24
VVV-2013-BLG-0460,56928.04510807,14.86,0.044,269.9306277,19.59,-25.42205394,17.3
VVV-2013-BLG-0460,56928.04540989,14.805,0.055,269.93062946,20.87,-25.42205345,19.89
VVV-2013-BLG-0460,56928.04598254,14.84,0.036,269.93063117,14.8,-25.42204807,12.81
VVV-2013-BLG-0460,56928.09595739,14.875,0.037,269.93063177,24.56,-25.42205819,21.13
VVV-2013-BLG-0460,56928.09654911,14.842,0.048,269.93063327,32.89,-25.42204727,26.44
VVV-2013-BLG-0460,56928.09715245,14.834,0.042,269.93063552,24.08,-25.42205108,20.38
VVV-2013-BLG-0460,57208.11725976,14.841,0.045,269.93063386,30.72,-25.42205593,31.35
VVV-2013-BLG-0460,57208.11768594,14.824,0.047,269.93063427,39.0,-25.42206037,44.77
VVV-2013-BLG-0460,57208.11809397,14.8,0.045,269.93062876,26.77,-25.42205195,29.42
VVV-2013-BLG-0460,57210.29098088,14.845,0.089,269.93061518,63.13,-25.42205173,62.71
VVV-2013-BLG-0460,57210.29140643,14.869,0.144,269.93059689,108.32,-25.42200558,115.07
VVV-2013-BLG-0460,57210.29181645,14.877,0.084,269.93062452,67.08,-25.42204757,58.12
VVV-2013-BLG-0460,57226.26752362,15.122,0.094,269.93062775,64.46,-25.42204432,64.45
VVV-2013-BLG-0460,57226.26791067,14.779,0.061,269.93062803,58.04,-25.42204092,57.37
VVV-2013-BLG-0460,57226.26830526,14.809,0.059,269.93064032,37.7,-25.4220385,43.66
VVV-2013-BLG-0460,57251.15880451,14.848,0.117,269.93063332,67.59,-25.42201671,64.38
VVV-2013-BLG-0460,57251.15919044,14.851,0.166,269.9305944,106.32,-25.42198806,115.27
VVV-2013-BLG-0460,57253.18496003,14.892,0.072,269.93062633,49.09,-25.42204146,47.62
VVV-2013-BLG-0460,57253.18532729,14.866,0.127,269.93062986,80.32,-25.42204512,82.52
VVV-2013-BLG-0460,57253.18563938,14.823,0.078,269.93062807,51.91,-25.42204696,54.08
VVV-2013-BLG-0460,57261.99634622,14.783,0.037,269.93062876,17.63,-25.42205335,17.22
VVV-2013-BLG-0460,57262.00082,14.869,0.038,269.93063393,26.36,-25.4220475,24.97
VVV-2013-BLG-0460,57272.12058872,14.866,0.154,269.93062381,109.07,-25.42204827,92.08
VVV-2013-BLG-0460,57272.12094568,14.775,0.157,269.93073332,129.57,-25.42205776,113.16
VVV-2013-BLG-0460,57272.12126207,14.848,0.153,269.93060863,114.36,-25.42203963,109.6
VVV-2013-BLG-0460,57276.0472929,14.865,0.026,269.93062351,16.39,-25.42205181,18.52
VVV-2013-BLG-0460,57276.04765667,14.881,0.036,269.93063528,28.6,-25.42205346,24.9
VVV-2013-BLG-0460,57276.04804644,14.809,0.028,269.93062795,14.58,-25.42204948,14.83
VVV-2013-BLG-0460,57583.07562292,14.886,0.026,269.93062623,13.8,-25.42205205,14.53
VVV-2013-BLG-0460,57583.07603973,14.801,0.04,269.9306257,24.02,-25.42205688,23.25
VVV-2013-BLG-0460,57583.07644837,14.827,0.036,269.93062594,19.17,-25.42204228,18.78
VVV-2013-BLG-0460,57925.31349206,14.898,0.093,269.93060084,60.27,-25.4220549,77.35
VVV-2013-BLG-0460,57925.31384944,15.118,0.098,269.93061644,67.34,-25.42205914,66.35
VVV-2013-BLG-0460,57925.31416462,14.833,0.065,269.93061259,42.45,-25.42205027,47.64
VVV-2013-BLG-0460,57933.2968807,14.913,0.064,269.9306245,41.7,-25.42205654,45.55
VVV-2013-BLG-0460,57933.29723993,14.925,0.099,269.93060842,64.84,-25.42205242,73.88
VVV-2013-BLG-0460,57933.29757137,14.845,0.059,269.93062056,39.89,-25.42206582,37.85
VVV-2013-BLG-0460,58239.38040825,14.939,0.048,269.93061401,26.0,-25.42205491,32.28
VVV-2013-BLG-0460,58239.38079071,14.873,0.057,269.93062348,22.65,-25.42205595,21.83
VVV-2013-BLG-0460,58239.3811252,14.875,0.044,269.93062622,18.87,-25.4220519,16.79
VVV-2013-BLG-0460,58263.36007279,14.828,0.046,269.93062517,18.3,-25.42205232,18.13
VVV-2013-BLG-0460,58263.36048311,14.909,0.054,269.93061492,23.91,-25.422045,23.78
VVV-2013-BLG-0460,58263.36082459,14.878,0.035,269.93063091,14.45,-25.42205452,14.04
VVV-2013-BLG-0460,58263.3718283,14.86,0.043,269.93063225,16.82,-25.42205196,15.88
VVV-2013-BLG-0460,58263.37229651,14.852,0.044,269.93062958,20.38,-25.42203917,19.77
VVV-2013-BLG-0460,58263.37278824,14.814,0.037,269.93062751,16.24,-25.4220506,15.97
VVV-2013-BLG-0460,58333.03539159,14.887,0.048,269.93063253,22.38,-25.42205613,22.61
VVV-2013-BLG-0460,58333.03584396,14.859,0.052,269.93062736,33.95,-25.42205346,38.2
VVV-2013-BLG-0460,58333.03620769,14.893,0.05,269.93063587,31.31,-25.4220471,29.17
VVV-2013-BLG-0460,58340.02717175,14.884,0.031,269.93062655,13.81,-25.4220561,15.33
VVV-2013-BLG-0460,58340.02807036,14.965,0.07,269.93061786,27.16,-25.42206245,23.73
VVV-2013-BLG-0460,58340.02840767,14.785,0.036,269.93062491,16.84,-25.42205804,14.71
VVV-2013-BLG-0460,58347.01220157,14.817,0.047,269.9306322,15.7,-25.42204981,12.78
VVV-2013-BLG-0460,58347.01266514,14.87,0.06,269.93062744,21.22,-25.42205005,18.29
VVV-2013-BLG-0460,58347.01300965,14.897,0.041,269.9306314,17.07,-25.42204902,13.23
VVV-2013-BLG-0460,58348.99302863,14.855,0.032,269.93062521,13.44,-25.42205042,13.85
VVV-2013-BLG-0460,58348.99353389,14.827,0.043,269.93062225,17.73,-25.42205398,17.85
VVV-2013-BLG-0460,58348.99388969,14.817,0.033,269.93062791,17.25,-25.42205988,14.44
VVV-2013-BLG-0460,58359.0507067,14.871,0.038,269.93062125,15.16,-25.42205134,14.39
VVV-2013-BLG-0460,58359.05108345,14.921,0.037,269.93061992,16.26,-25.42205116,15.98
VVV-2013-BLG-0460,58359.05145868,14.819,0.034,269.93063464,14.16,-25.42205444,13.64
VVV-2013-BLG-0460,58363.06152273,14.84,0.034,269.93061553,20.97,-25.42204705,20.87
VVV-2013-BLG-0460,58363.06187408,14.919,0.052,269.93063567,34.66,-25.42206164,34.65
VVV-2013-BLG-0460,58363.06227994,14.819,0.039,269.93062512,19.29,-25.4220485,20.42
VVV-2013-BLG-0460,58710.20123574,14.874,0.067,269.93061042,48.25,-25.42205898,44.53
VVV-2013-BLG-0460,58710.20156942,14.854,0.083,269.93063285,62.66,-25.42204533,58.89
VVV-2013-BLG-0460,58710.20192625,14.8,0.063,269.93062349,47.01,-25.42206217,45.34
VVV-2013-BLG-0324,55295.28882828,16.867,0.195,267.68710985,76.63,-26.80926296,83.8
VVV-2013-BLG-0324,55295.28944168,17.026,0.256,267.68710354,104.68,-26.80927721,106.53
VVV-2013-BLG-0324,55295.28975851,16.923,0.243,267.68711815,93.69,-26.80927814,120.3
VVV-2013-BLG-0324,55295.29038615,16.714,0.13,267.68718569,68.35,-26.8092646,56.09
VVV-2013-BLG-0324,55775.19999941,16.669,0.209,267.6872028,131.14,-26.80926553,111.69
VVV-2013-BLG-0324,55775.200822,16.705,0.178,267.68716304,135.38,-26.80923376,119.51
VVV-2013-BLG-0324,55775.20127698,17.116,0.191,267.68715795,179.25,-26.80926213,159.82
VVV-2013-BLG-0324,55778.17929969,16.727,0.197,267.68714991,142.82,-26.80927008,122.97
VVV-2013-BLG-0324,55778.18058148,16.907,0.195,267.68720139,134.97,-26.80926491,111.74
VVV-2013-BLG-0324,55778.18140018,16.61,0.184,267.68717962,118.59,-26.80925704,119.63
VVV-2013-BLG-0324,55779.19205025,16.77,0.182,267.68718275,115.73,-26.80926045,118.52
VVV-2013-BLG-0324,55794.10808873,16.728,0.234,267.6871131,111.74,-26.80926508,96.56
VVV-2013-BLG-0324,55794.10898392,16.668,0.178,267.68715583,91.07,-26.80925956,82.22
VVV-2013-BLG-0324,55794.10946284,16.981,0.185,267.68716926,68.91,-26.8092644,72.39
VVV-2013-BLG-0324,55794.11036763,16.877,0.175,267.68714173,79.84,-26.80927527,82.73
VVV-2013-BLG-0324,55808.09532698,16.55,0.203,267.68718817,119.43,-26.8092897,95.38
VVV-2013-BLG-0324,55808.09630468,16.71,0.211,267.68715855,139.16,-26.80925147,138.17
VVV-2013-BLG-0324,55844.00958319,16.948,0.281,267.68718394,108.04,-26.80924966,108.5
VVV-2013-BLG-0324,55844.01039544,16.618,0.174,267.68713277,76.19,-26.80928316,69.03
VVV-2013-BLG-0324,55844.01079988,16.92,0.201,267.68714226,131.05,-26.80929145,114.39
VVV-2013-BLG-0324,55844.01162535,16.811,0.156,267.68713772,79.31,-26.80925987,80.77
VVV-2013-BLG-0324,55847.02661858,16.908,0.3,267.687187,266.2,-26.80926084,300.07
VVV-2013-BLG-0324,55847.0270126,16.872,0.235,267.68718129,166.36,-26.80924856,178.28
VVV-2013-BLG-0324,55847.0277654,16.752,0.264,267.68719953,176.19,-26.80924877,157.22
VVV-2013-BLG-0324,55999.32238124,17.044,0.281,267.6871418,97.16,-26.80924452,100.41
VVV-2013-BLG-0324,55999.32275752,17.03,0.239,267.68716076,88.19,-26.80928708,90.97
VVV-2013-BLG-0324,55999.32350978,17.099,0.189,267.68714051,99.0,-26.80927305,84.43
VVV-2013-BLG-0324,56017.38717139,16.99,0.25,267.68714293,88.99,-26.80926716,59.59
VVV-2013-BLG-0324,56017.38817071,16.844,0.168,267.68719085,64.52,-26.80927534,56.58
VVV-2013-BLG-0324,56017.38869624,16.996,0.168,267.68710535,63.36,-26.80925959,48.01
VVV-2013-BLG-0324,56017.38971525,16.912,0.172,267.68712186,71.72,-26.809257,54.68
VVV-2013-BLG-0324,56085.26389115,16.599,0.107,267.6871491,89.85,-26.80927781,93.83
VVV-2013-BLG-0324,56085.26442803,16.767,0.15,267.68719057,116.66,-26.80924743,119.2
VVV-2013-BLG-0324,56085.26545961,16.912,0.155,267.68713644,95.66,-26.80927666,86.67
VVV-2013-BLG-0324,56089.13255862,17.011,0.19,267.68711865,80.31,-26.80928482,93.13
VVV-2013-BLG-0324,56089.13348769,16.69,0.211,267.68711993,90.35,-26.80928866,96.24
VVV-2013-BLG-0324,56089.1339714,16.6,0.205,267.68717998,97.25,-26.80925063,77.03
VVV-2013-BLG-0324,56089.13486551,16.923,0.21,267.68713306,79.29,-26.80927302,68.34
VVV-2013-BLG-0324,56090.14194755,17.273,0.249,267.68708684,106.1,-26.80928148,80.96
VVV-2013-BLG-0324,56090.14294047,16.946,0.336,267.68710148,133.97,-26.80928562,109.93
VVV-2013-BLG-0324,56090.14338441,16.764,0.146,267.68712796,57.98,-26.80926258,40.03
VVV-2013-BLG-0324,56090.14427992,17.019,0.113,267.68708221,62.16,-26.8092711,44.09
VVV-2013-BLG-0324,56093.11038082,17.019,0.225,267.68710775,148.09,-26.80927377,135.65
VVV-2013-BLG-0324,56093.11121546,16.792,0.188,267.68708352,89.72,-26.80930132,93.23
VVV-2013-BLG-0324,56093.11166736,17.012,0.214,267.68715923,88.85,-26.8092616,98.43
VVV-2013-BLG-0324,56093.11250114,16.828,0.146,267.68713606,67.44,-26.80927673,50.81
VVV-2013-BLG-0324,56096.26394163,17.006,0.266,267.68712511,107.23,-26.80926417,116.58
VVV-2013-BLG-0324,56096.26487287,17.177,0.344,267.6871816,127.58,-26.80928538,132.39
VVV-2013-BLG-0324,56096.26536058,16.725,0.146,267.68714393,55.01,-26.80927081,54.97
VVV-2013-BLG-0324,56096.26626136,16.832,0.176,267.68712193,81.82,-26.8092601,74.06
VVV-2013-BLG-0324,56109.06648406,17.04,0.23,267.68709584,91.82,-26.80928312,127.9
VVV-2013-BLG-0324,56109.06735294,16.913,0.177,267.68719893,72.28,-26.80927028,103.18
VVV-2013-BLG-0324,56109.06782679,16.767,0.121,267.68713251,50.68,-26.80926783,62.34
VVV-2013-BLG-0324,56109.06872246,17.12,0.207,267.68713941,82.96,-26.80928901,95.27
VVV-2013-BLG-0324,56113.20217028,16.772,0.162,267.6871047,82.85,-26.80923969,75.14
VVV-2013-BLG-0324,56113.20321132,16.797,0.161,267.68711478,71.97,-26.80925834,79.38
VVV-2013-BLG-0324,56113.20377767,16.946,0.164,267.68716053,87.74,-26.80923091,93.78
VVV-2013-BLG-0324,56113.2047808,17.078,0.19,267.68713801,93.87,-26.80925852,79.8
VVV-2013-BLG-0324,56114.20185008,16.425,0.149,267.68713474,97.48,-26.80925454,112.86
VVV-2013-BLG-0324,56114.2026804,16.78,0.217,267.687158,93.52,-26.8092382,147.51
VVV-2013-BLG-0324,56114.20308413,16.972,0.143,267.68720617,89.42,-26.80926312,107.32
VVV-2013-BLG-0324,56127.00322517,16.626,0.199,267.68710651,91.59,-26.80929666,92.4
VVV-2013-BLG-0324,56127.00361229,16.705,0.146,267.68714813,77.63,-26.80927855,78.99
VVV-2013-BLG-0324,56127.00439955,17.097,0.193,267.68717092,122.28,-26.80924482,99.09
VVV-2013-BLG-0324,56131.14277136,16.792,0.176,267.68714251,70.09,-26.80925588,63.32
VVV-2013-BLG-0324,56131.14360222,16.861,0.248,267.68709211,94.99,-26.80929294,83.61
VVV-2013-BLG-0324,56131.14402233,16.765,0.198,267.68710891,62.49,-26.80926535,59.31
VVV-2013-BLG-0324,56131.14483314,16.99,0.207,267.68711811,66.21,-26.80927248,63.5
VVV-2013-BLG-0324,56132.0826949,16.516,0.123,267.68715263,110.17,-26.80925557,99.74
VVV-2013-BLG-0324,56132.08353202,16.629,0.119,267.68720207,86.18,-26.80930644,69.29
VVV-2013-BLG-0324,56134.19190053,17.034,0.237,267.6871033,95.53,-26.80926226,124.07
VVV-2013-BLG-0324,56134.19269163,16.663,0.175,267.68718653,124.45,-26.809289,100.22
VVV-2013-BLG-0324,56134.19307919,16.791,0.136,267.68712018,65.79,-26.80926431,53.89
VVV-2013-BLG-0324,56134.19385467,16.821,0.16,267.68713845,73.88,-26.80927339,59.49
VVV-2013-BLG-0324,56135.06811587,16.771,0.202,267.68715328,90.6,-26.80925584,83.94
VVV-2013-BLG-0324,56135.06893953,16.605,0.152,267.68711974,69.76,-26.80928722,62.19
VVV-2013-BLG-0324,56135.06936427,16.975,0.206,267.68715787,72.27,-26.80927001,60.6
VVV-2013-BLG-0324,56135.07021605,16.913,0.158,267.68714673,69.41,-26.80927458,65.95
VVV-2013-BLG-0324,56144.13636284,16.6,0.255,267.68721257,135.87,-26.80925616,123.33
VVV-2013-BLG-0324,56144.13880497,16.625,0.135,267.68716871,94.82,-26.80927198,96.83
VVV-2013-BLG-0324,56145.09610231,16.906,0.247,267.6871241,109.44,-26.80927563,102.93
VVV-2013-BLG-0324,56145.09757665,16.817,0.183,267.68714034,62.45,-26.80928374,48.88
VVV-2013-BLG-0324,56155.06694178,16.525,0.139,267.68714246,62.55,-26.8092746,64.82
VVV-2013-BLG-0324,56155.06775229,17.019,0.162,267.68713792,63.23,-26.80928272,59.63
VVV-2013-BLG-0324,56155.06815879,16.678,0.112,267.68715064,61.88,-26.80926491,59.68
VVV-2013-BLG-0324,56155.06899063,16.682,0.123,267.68720378,102.08,-26.80925853,87.02
VVV-2013-BLG-0324,56156.98900343,16.59,0.24,267.68718968,192.79,-26.80929637,162.5
VVV-2013-BLG-0324,56156.98979479,16.636,0.226,267.68712787,154.33,-26.80925343,142.07
VVV-2013-BLG-0324,56156.9901972,16.757,0.123,267.68714849,100.79,-26.80925266,109.29
VVV-2013-BLG-0324,56156.9909966,16.843,0.171,267.68714287,114.77,-26.80926898,96.52
VVV-2013-BLG-0324,56157.99688558,16.87,0.214,267.68720688,87.37,-26.80928273,87.66
VVV-2013-BLG-0324,56157.99769096,16.952,0.235,267.68708044,97.98,-26.80926979,94.98
VVV-2013-BLG-0324,56157.99810434,16.977,0.148,267.68712766,71.47,-26.8092669,62.34
VVV-2013-BLG-0324,56157.99889094,17.125,0.213,267.68716891,99.43,-26.80928017,86.38
VVV-2013-BLG-0324,56158.11568797,16.872,0.19,267.68717557,100.38,-26.80926881,104.96
VVV-2013-BLG-0324,56158.11646551,16.93,0.147,267.68711793,112.27,-26.80927487,112.7
VVV-2013-BLG-0324,56158.11687037,16.718,0.132,267.68714825,66.21,-26.80927523,82.3
VVV-2013-BLG-0324,56158.11765331,16.717,0.121,267.68713936,62.93,-26.80925916,58.39
VVV-2013-BLG-0324,56169.05065856,16.812,0.183,267.68713501,75.31,-26.80926919,67.48
VVV-2013-BLG-0324,56169.05209343,16.941,0.246,267.68708578,105.68,-26.80926914,85.79
VVV-2013-BLG-0324,56169.05255613,16.859,0.211,267.68719145,79.27,-26.80925509,53.83
VVV-2013-BLG-0324,56169.05334116,17.022,0.233,267.68714903,78.07,-26.80925308,77.82
VVV-2013-BLG-0324,56169.12967245,17.132,0.321,267.68714771,147.91,-26.80929631,115.43
VVV-2013-BLG-0324,56169.13046653,17.131,0.241,267.68711247,62.85,-26.80928202,70.09
VVV-2013-BLG-0324,56169.13088842,17.129,0.28,267.68712434,80.89,-26.80929194,83.34
VVV-2013-BLG-0324,56169.13284724,16.905,0.207,267.68714245,86.98,-26.80928387,91.31
VVV-2013-BLG-0324,56182.03401344,17.242,0.351,267.68709767,127.13,-26.80927561,118.46
VVV-2013-BLG-0324,56182.03440999,16.831,0.173,267.68711408,56.75,-26.80926636,44.83
VVV-2013-BLG-0324,56182.03520934,17.068,0.378,267.68712353,95.39,-26.80926472,106.04
VVV-2013-BLG-0324,56196.06957601,16.901,0.243,267.68713876,112.45,-26.80926809,110.86
VVV-2013-BLG-0324,56196.0709636,16.731,0.221,267.68710493,103.48,-26.80927963,102.57
VVV-2013-BLG-0324,56196.07136155,16.979,0.195,267.6871308,83.96,-26.80927263,67.41
VVV-2013-BLG-0324,56196.0721212,16.942,0.241,267.68713638,96.43,-26.80925403,93.42
VVV-2013-BLG-0324,56208.05038088,16.929,0.335,267.687183,234.12,-26.80923495,240.73
VVV-2013-BLG-0324,56208.0507571,16.738,0.163,267.68717854,92.12,-26.80924342,86.19
VVV-2013-BLG-0324,56208.05151685,16.787,0.225,267.68716283,128.5,-26.80928043,118.2
VVV-2013-BLG-0324,56353.36983014,16.725,0.262,267.68713826,135.61,-26.80928075,135.23
VVV-2013-BLG-0324,56353.37057043,16.887,0.194,267.68709912,76.3,-26.80927316,71.25
VVV-2013-BLG-0324,56353.37096448,16.862,0.159,267.68711276,63.29,-26.80928205,54.41
VVV-2013-BLG-0324,56353.37177631,16.563,0.182,267.68721522,100.22,-26.80924165,90.03
VVV-2013-BLG-0324,56360.37688049,16.826,0.265,267.68710872,68.83,-26.80926288,76.5
VVV-2013-BLG-0324,56360.37766406,16.898,0.327,267.68707995,96.46,-26.80928851,88.22
VVV-2013-BLG-0324,56360.37804067,16.74,0.148,267.68712641,51.37,-26.80926781,41.07
VVV-2013-BLG-0324,56360.37879923,16.779,0.278,267.6871306,95.18,-26.80927548,88.58
VVV-2013-BLG-0324,56369.31692934,16.565,0.2,267.68708953,70.3,-26.80928187,72.72
VVV-2013-BLG-0324,56369.31768684,16.628,0.222,267.68710281,81.3,-26.80928674,60.93
VVV-2013-BLG-0324,56369.3180513,16.67,0.142,267.68713207,43.35,-26.80926577,46.47
VVV-2013-BLG-0324,56369.31882919,16.647,0.225,267.68711208,66.02,-26.80927457,63.38
VVV-2013-BLG-0324,56378.36955837,16.638,0.162,267.68714239,58.56,-26.80928132,59.61
VVV-2013-BLG-0324,56378.3708342,16.731,0.174,267.68713636,81.8,-26.80927867,75.38
VVV-2013-BLG-0324,56378.3714879,16.682,0.183,267.687124,79.45,-26.8092749,68.51
VVV-2013-BLG-0324,56378.37276114,16.829,0.183,267.68714767,68.67,-26.80925555,60.6
VVV-2013-BLG-0324,56469.28011713,15.96,0.185,267.68716043,152.03,-26.80927943,152.3
VVV-2013-BLG-0324,56469.28050238,15.957,0.189,267.68719327,188.44,-26.80928087,183.85
VVV-2013-BLG-0324,56469.28129534,15.805,0.106,267.68712375,65.78,-26.80925453,63.98
VVV-2013-BLG-0324,56487.02225958,15.326,0.071,267.68711194,25.63,-26.80927442,28.27
VVV-2013-BLG-0324,56487.02304728,15.383,0.1,267.68709515,41.24,-26.80927149,37.55
VVV-2013-BLG-0324,56487.02344837,15.326,0.063,267.6870984,23.91,-26.80927101,18.19
VVV-2013-BLG-0324,56487.02431483,15.448,0.076,267.68709886,31.27,-26.80927433,24.65
VVV-2013-BLG-0324,56509.99877263,13.235,0.026,267.68711284,16.82,-26.80926694,18.83
VVV-2013-BLG-0324,56509.99957771,13.33,0.025,267.68709838,14.49,-26.80927301,14.36
VVV-2013-BLG-0324,56510.00000204,13.288,0.035,267.68709605,16.73,-26.80927632,15.39
VVV-2013-BLG-0324,56510.00081317,13.303,0.019,267.68709829,14.09,-26.8092743,18.45
VVV-2013-BLG-0324,56510.13090752,13.33,0.03,267.68709219,8.87,-26.80926946,10.62
VVV-2013-BLG-0324,56510.13177796,13.292,0.035,267.68709416,12.37,-26.80927125,12.12
VVV-2013-BLG-0324,56510.13218748,13.272,0.022,267.68709416,7.08,-26.80927271,7.3
VVV-2013-BLG-0324,56510.13296517,13.26,0.016,267.68709527,6.56,-26.80927264,9.05
VVV-2013-BLG-0324,56511.11982322,13.037,0.028,267.68709186,10.57,-26.8092677,11.33
VVV-2013-BLG-0324,56511.1206516,13.037,0.026,267.6870924,9.61,-26.80927365,10.62
VVV-2013-BLG-0324,56511.12108615,13.024,0.014,267.68709314,6.62,-26.80927424,6.96
VVV-2013-BLG-0324,56511.12189919,13.004,0.027,267.68709201,6.69,-26.80927364,6.75
VVV-2013-BLG-0324,56512.19345308,12.732,0.022,267.68709146,11.41,-26.80926784,11.56
VVV-2013-BLG-0324,56512.19425365,12.718,0.024,267.68708868,11.08,-26.80927228,10.96
VVV-2013-BLG-0324,56512.19468399,12.716,0.016,267.68709422,8.41,-26.80927229,8.03
VVV-2013-BLG-0324,56512.19549243,12.706,0.013,267.68709253,8.09,-26.80927206,9.26
VVV-2013-BLG-0324,56514.20351843,12.372,0.048,267.68709279,25.29,-26.80927655,26.15
VVV-2013-BLG-0324,56514.20431274,12.321,0.055,267.68709669,27.84,-26.80926501,27.2
VVV-2013-BLG-0324,56514.20471792,12.377,0.06,267.6871123,31.49,-26.80928307,16.8
VVV-2013-BLG-0324,56514.20551354,12.341,0.063,267.6870903,26.32,-26.80927094,26.59
VVV-2013-BLG-0324,56535.03719892,14.847,0.038,267.68709856,15.34,-26.80926796,18.41
VVV-2013-BLG-0324,56535.03801524,14.808,0.044,267.68709793,18.57,-26.80927389,20.84
VVV-2013-BLG-0324,56535.03840706,14.822,0.039,267.68709431,16.16,-26.80927154,14.0
VVV-2013-BLG-0324,56535.03925292,14.845,0.041,267.68708985,14.6,-26.80927303,13.23
VVV-2013-BLG-0324,56536.08860213,14.967,0.064,267.68711173,59.23,-26.80926537,55.06
VVV-2013-BLG-0324,56536.08951662,14.855,0.061,267.68708855,53.5,-26.80926997,55.72
VVV-2013-BLG-0324,56536.08992986,14.838,0.054,267.68711487,32.72,-26.80927732,34.5
VVV-2013-BLG-0324,56536.09077761,14.891,0.057,267.68709745,39.37,-26.8092722,39.9
VVV-2013-BLG-0324,56560.02131936,15.541,0.078,267.68708836,32.06,-26.80927569,25.73
VVV-2013-BLG-0324,56560.02212977,15.51,0.082,267.68709689,29.89,-26.80926709,32.36
VVV-2013-BLG-0324,56560.02253591,15.516,0.06,267.68710193,19.75,-26.8092716,18.88
VVV-2013-BLG-0324,56560.02332263,15.576,0.055,267.68710144,22.48,-26.80926508,19.45
VVV-2013-BLG-0324,56563.02055807,15.542,0.092,267.6871041,76.24,-26.80925225,75.27
VVV-2013-BLG-0324,56563.02134006,15.616,0.084,267.68708134,85.95,-26.80927373,77.25
VVV-2013-BLG-0324,56563.02174629,15.643,0.075,267.68711031,56.96,-26.80927277,55.96
VVV-2013-BLG-0324,56563.02253094,15.662,0.146,267.68712061,91.86,-26.80928281,93.88
VVV-2013-BLG-0324,56571.99480752,15.666,0.075,267.68709344,37.37,-26.80927957,37.15
VVV-2013-BLG-0324,56571.9955476,15.607,0.091,267.6870963,40.82,-26.80926917,29.1
VVV-2013-BLG-0324,56571.99593045,15.63,0.078,267.68712094,58.9,-26.80926943,49.59
VVV-2013-BLG-0324,56571.9966977,15.707,0.063,267.68711185,34.37,-26.80927395,26.23
VVV-2013-BLG-0324,56573.00924494,15.796,0.097,267.68711285,67.41,-26.80928765,59.49
VVV-2013-BLG-0324,56573.01008118,15.784,0.107,267.68707203,70.9,-26.80927458,74.6
VVV-2013-BLG-0324,56573.01046435,15.929,0.091,267.6871239,39.4,-26.80927919,40.89
VVV-2013-BLG-0324,56573.01129177,15.791,0.066,267.68710713,41.37,-26.80927826,36.66
VVV-2013-BLG-0324,56583.99908994,15.737,0.094,267.68710223,63.02,-26.80926105,59.95
VVV-2013-BLG-0324,56583.99986091,15.79,0.101,267.68714118,93.78,-26.80929041,92.94
VVV-2013-BLG-0324,56584.00022079,15.84,0.094,267.68712245,47.64,-26.80927142,39.51
VVV-2013-BLG-0324,56584.00098639,15.864,0.106,267.68712611,61.86,-26.80927415,50.82
VVV-2013-BLG-0324,56746.38801792,16.784,0.287,267.68718651,191.54,-26.80928607,195.86
VVV-2013-BLG-0324,56746.38925696,16.836,0.211,267.68718469,134.84,-26.80926034,145.04
VVV-2013-BLG-0324,56788.38117772,16.924,0.267,267.68719405,286.85,-26.80919071,332.62
VVV-2013-BLG-0324,56788.38242531,16.754,0.158,267.687195,113.88,-26.80925314,117.91
VVV-2013-BLG-0324,56788.3832396,16.494,0.162,267.68720056,119.52,-26.80927929,119.03
VVV-2013-BLG-0324,56789.21335748,16.945,0.311,267.68714708,268.53,-26.80924399,245.12
VVV-2013-BLG-0324,56789.21415085,16.765,0.19,267.68710814,159.33,-26.80930731,141.33
VVV-2013-BLG-0324,56789.21455993,16.868,0.114,267.6871703,54.69,-26.80929019,50.25
VVV-2013-BLG-0324,56789.21540398,16.716,0.141,267.68714368,93.37,-26.80927806,91.56
VVV-2013-BLG-0324,56806.17825852,16.755,0.19,267.68713427,135.17,-26.80929281,128.12
VVV-2013-BLG-0324,56826.1551933,16.891,0.143,267.68716278,164.55,-26.80924238,158.14
VVV-2013-BLG-0324,56826.15604001,16.838,0.204,267.68717006,142.37,-26.80924844,110.63
VVV-2013-BLG-0324,56833.24829907,16.837,0.224,267.68714131,106.09,-26.80927909,109.84
VVV-2013-BLG-0324,56833.24909216,16.998,0.226,267.68709531,109.02,-26.80926863,98.95
VVV-2013-BLG-0324,56833.24955742,16.702,0.173,267.68713851,80.61,-26.80924818,92.32
VVV-2013-BLG-0324,56833.25040505,16.878,0.187,267.68710667,82.93,-26.80928989,92.72
VVV-2013-BLG-0324,56839.02181389,16.51,0.146,267.68715429,104.44,-26.80925261,109.16
VVV-2013-BLG-0324,56839.02259814,16.503,0.138,267.68718606,101.45,-26.80927219,77.61
VVV-2013-BLG-0324,56839.02304592,16.746,0.153,267.68717295,101.27,-26.80924357,101.1
VVV-2013-BLG-0324,56839.02462581,16.947,0.196,267.68714565,140.96,-26.80927633,123.1
VVV-2013-BLG-0324,56839.13010172,16.841,0.191,267.68718085,107.17,-26.80927245,98.81
VVV-2013-BLG-0324,56839.13091714,16.888,0.211,267.68711465,88.38,-26.80926387,72.47
VVV-2013-BLG-0324,56839.13133129,16.754,0.152,267.68712759,85.86,-26.80925192,82.66
VVV-2013-BLG-0324,56839.13216956,16.771,0.13,267.68713781,75.52,-26.80925474,62.74
VVV-2013-BLG-0324,56839.14279141,16.641,0.226,267.68709555,192.61,-26.80922994,173.79
VVV-2013-BLG-0324,56839.14364809,17.015,0.224,267.68720201,248.39,-26.80930401,178.0
VVV-2013-BLG-0324,56839.14408462,16.708,0.11,267.6871479,97.02,-26.80926737,84.45
VVV-2013-BLG-0324,56839.14494045,16.656,0.199,267.68721077,146.27,-26.80927115,122.55
VVV-2013-BLG-0324,56842.02109379,16.681,0.246,267.68719599,206.06,-26.8092425,212.0
VVV-2013-BLG-0324,56842.02185961,16.709,0.194,267.68715544,161.98,-26.80930989,142.12
VVV-2013-BLG-0324,56842.02228741,16.893,0.233,267.68717228,136.07,-26.80927399,134.48
VVV-2013-BLG-0324,56842.02306566,16.864,0.191,267.68714676,111.8,-26.80929195,97.27
VVV-2013-BLG-0324,56846.10317393,17.119,0.272,267.68719802,112.68,-26.80927092,113.64
VVV-2013-BLG-0324,56852.01979859,16.972,0.259,267.68707667,163.37,-26.80927601,145.68
VVV-2013-BLG-0324,56852.02056625,16.518,0.189,267.68717015,101.84,-26.80924677,92.0
VVV-2013-BLG-0324,56852.02094949,16.738,0.179,267.68711142,86.25,-26.80928887,83.13
VVV-2013-BLG-0324,56852.02172034,16.793,0.176,267.68717649,92.54,-26.80927519,72.79
VVV-2013-BLG-0324,56852.06398436,17.044,0.328,267.68715331,117.38,-26.80929036,102.23
VVV-2013-BLG-0324,56852.0647656,17.029,0.28,267.68715658,90.72,-26.80927591,73.33
VVV-2013-BLG-0324,56852.06516945,16.816,0.241,267.68715499,89.2,-26.80926668,75.36
VVV-2013-BLG-0324,56852.06595551,17.267,0.287,267.68710005,98.28,-26.80929526,84.4
VVV-2013-BLG-0324,56879.14756436,16.606,0.168,267.68714669,125.22,-26.80926751,135.7
VVV-2013-BLG-0324,56879.14795602,16.817,0.128,267.68719406,105.06,-26.80926146,98.46
VVV-2013-BLG-0324,56879.14874576,16.737,0.168,267.68715847,99.26,-26.80924158,81.2
VVV-2013-BLG-0324,56888.16396129,16.66,0.208,267.68707395,162.84,-26.80934142,185.83
VVV-2013-BLG-0324,56888.16435472,16.5,0.131,267.68715744,123.17,-26.80923608,96.61
VVV-2013-BLG-0324,56889.18161656,16.529,0.129,267.68716874,71.73,-26.8092811,97.58
VVV-2013-BLG-0324,56889.18280355,16.745,0.191,267.68714907,124.7,-26.80930129,96.26
VVV-2013-BLG-0324,56926.08145967,16.884,0.246,267.68716251,79.89,-26.80927385,70.49
VVV-2013-BLG-0324,56926.08267751,17.101,0.271,267.6870954,121.7,-26.80926106,114.94
VVV-2013-BLG-0324,56926.08328799,16.817,0.145,267.6870824,65.92,-26.80929003,61.33
VVV-2013-BLG-0324,56926.08447579,17.012,0.279,267.68716761,82.31,-26.80926585,92.01
VVV-2013-BLG-0324,56938.04745177,16.644,0.188,267.68714135,63.58,-26.80926619,66.92
VVV-2013-BLG-0324,56938.04825386,17.124,0.31,267.68710332,103.82,-26.80927614,102.56
VVV-2013-BLG-0324,56938.04866426,16.781,0.186,267.68711027,62.73,-26.80927868,57.22
VVV-2013-BLG-0324,56938.04947369,17.048,0.271,267.68712876,77.94,-26.80927139,80.67
VVV-2013-BLG-0324,57255.00705082,16.716,0.226,267.68718103,108.98,-26.8092461,122.95
VVV-2013-BLG-0324,57255.00776472,16.75,0.24,267.68712047,97.95,-26.80926077,98.73
VVV-2013-BLG-0324,57255.00813647,16.849,0.138,267.68712399,65.4,-26.80926309,50.78
VVV-2013-BLG-0324,57255.00882092,16.995,0.16,267.68713673,76.1,-26.8092907,76.92
VVV-2013-BLG-0324,57272.07047172,16.728,0.346,267.68713551,269.32,-26.80927872,259.52
VVV-2013-BLG-0324,57274.07072366,16.79,0.187,267.68721115,147.55,-26.80928073,151.82
VVV-2013-BLG-0324,57274.07155534,16.794,0.171,267.68713672,104.4,-26.80925453,113.99
VVV-2013-BLG-0324,57274.07191943,16.869,0.175,267.68716152,98.1,-26.8092567,117.04
VVV-2013-BLG-0324,57274.07257871,17.007,0.202,267.68716346,109.02,-26.8092685,127.69
VVV-2013-BLG-0324,57275.01451128,16.693,0.218,267.68715116,133.18,-26.80926592,144.67
VVV-2013-BLG-0324,57288.02705115,17.034,0.332,267.68715837,128.73,-26.80927275,116.22
VVV-2013-BLG-0324,57288.02776539,16.942,0.241,267.68714513,97.01,-26.80929621,113.39
VVV-2013-BLG-0324,57288.02809443,16.888,0.173,267.68713612,71.93,-26.80927529,57.58
VVV-2013-BLG-0324,57288.02877018,17.116,0.255,267.68716592,91.46,-26.80926199,91.59
VVV-2013-BLG-0324,57589.23821244,16.756,0.212,267.68716025,85.61,-26.80926501,103.53
VVV-2013-BLG-0324,57589.23897951,16.683,0.186,267.68715771,81.42,-26.80929348,67.33
VVV-2013-BLG-0324,57589.23937909,16.795,0.128,267.6871965,75.05,-26.80926438,62.09
VVV-2013-BLG-0324,57589.24014463,16.944,0.218,267.68714563,126.88,-26.80926373,87.94
VVV-2013-BLG-0324,57622.99673701,16.927,0.294,267.68712891,147.84,-26.80927831,126.23
VVV-2013-BLG-0324,57622.99756884,17.172,0.412,267.68720572,172.09,-26.80926166,165.9
VVV-2013-BLG-0324,57622.99803176,16.85,0.212,267.68714277,108.17,-26.8092757,88.96
VVV-2013-BLG-0324,57934.09241175,17.07,0.398,267.68716949,145.02,-26.80925197,121.17
VVV-2013-BLG-0324,57934.09313192,16.782,0.291,267.68709817,94.55,-26.80930794,84.39
VVV-2013-BLG-0324,57934.09347589,16.868,0.199,267.68714154,74.46,-26.80926168,66.15
VVV-2013-BLG-0324,57934.09416557,16.904,0.221,267.68710739,64.88,-26.80926892,57.54
VVV-2013-BLG-0324,58211.37411352,16.472,0.18,267.68717634,191.69,-26.80922948,161.38
VVV-2013-BLG-0324,58211.37447756,16.821,0.219,267.6871451,182.46,-26.80929153,148.48
VVV-2013-BLG-0324,58211.37520451,16.813,0.301,267.6871744,188.78,-26.80926852,210.74
VVV-2013-BLG-0324,58211.38440365,16.429,0.178,267.6871093,155.07,-26.80930105,111.38
VVV-2013-BLG-0324,58211.38554574,16.502,0.142,267.68718772,104.17,-26.80924544,86.51
VVV-2013-BLG-0324,58211.38628509,16.703,0.312,267.68716152,252.49,-26.8092915,223.18
VVV-2013-BLG-0324,58239.36109206,16.864,0.38,267.68715726,158.71,-26.80928499,129.35
VVV-2013-BLG-0324,58239.3618723,16.703,0.319,267.68722349,131.52,-26.80928156,125.89
VVV-2013-BLG-0324,58239.36225486,16.805,0.236,267.68709278,93.92,-26.80928621,91.44
VVV-2013-BLG-0324,58264.23220803,16.786,0.236,267.68714302,91.72,-26.80930177,91.71
VVV-2013-BLG-0324,58335.22356031,16.569,0.249,267.68718067,214.43,-26.80931573,186.66
VVV-2013-BLG-0324,58343.0644641,16.482,0.286,267.68715768,211.0,-26.80925034,155.79
VVV-2013-BLG-0324,58343.06589038,16.924,0.315,267.68707152,140.95,-26.80929485,124.51
VVV-2013-BLG-0324,58343.06713946,16.675,0.242,267.68720646,122.0,-26.80924151,119.84
VVV-2013-BLG-0324,58345.99375476,16.64,0.232,267.68716318,92.61,-26.80929076,105.79
VVV-2013-BLG-0324,58345.99449059,17.225,0.305,267.68709708,124.89,-26.80925982,131.84
VVV-2013-BLG-0324,58345.9948613,16.683,0.157,267.68717371,84.96,-26.80924631,77.27
VVV-2013-BLG-0324,58345.99561448,16.817,0.177,267.6871565,73.58,-26.80926194,60.14
VVV-2013-BLG-0324,58357.02731552,16.413,0.155,267.68718052,100.43,-26.80927487,106.31
VVV-2013-BLG-0324,58357.028222,16.696,0.247,267.68719039,133.27,-26.8092727,122.65
VVV-2013-BLG-0324,58357.028625,16.713,0.198,267.6871449,103.34,-26.80924748,90.45
VVV-2013-BLG-0324,58357.02942499,17.001,0.285,267.68717616,159.76,-26.80925256,140.3
VVV-2013-BLG-0324,58361.01134389,16.865,0.24,267.68711384,97.68,-26.80925956,81.4
VVV-2013-BLG-0324,58361.0122893,16.825,0.217,267.68716489,67.17,-26.80924776,73.74
VVV-2013-BLG-0324,58361.01268342,16.722,0.146,267.68714658,65.32,-26.80926608,56.85
VVV-2013-BLG-0324,58361.01349086,17.115,0.21,267.68712587,105.56,-26.80928453,82.56
VVV-2013-BLG-0324,58362.03658633,16.651,0.202,267.68719891,141.35,-26.80924468,141.43
VVV-2013-BLG-0324,58362.03733761,16.838,0.158,267.68716141,119.28,-26.80924582,112.7
VVV-2013-BLG-0324,58362.03771294,16.732,0.187,267.68715653,80.29,-26.80927712,73.76
VVV-2013-BLG-0324,58362.0384524,16.966,0.178,267.68710469,75.35,-26.80928354,81.54
VVV-2013-BLG-0324,58363.03969997,16.753,0.193,267.68709125,92.49,-26.80928094,104.43
VVV-2013-BLG-0324,58363.04007522,16.799,0.196,267.68714548,106.87,-26.80926521,88.35
VVV-2013-BLG-0324,58363.0408557,17.011,0.186,267.68720384,102.18,-26.80927834,101.71
VVV-2013-BLG-0324,58715.18526566,16.927,0.337,267.68705325,132.29,-26.80927774,138.82
VVV-2013-BLG-0324,58715.18603475,16.776,0.289,267.68712677,136.47,-26.80925352,130.64
VVV-2013-BLG-0324,58715.18637438,16.936,0.212,267.68721352,102.1,-26.80925776,86.43
VVV-2013-BLG-0324,58715.18715392,16.856,0.212,267.68713499,83.52,-26.80930306,81.65
VVV-2015-BLG-0149,55298.29810611,16.109,0.152,269.72390716,56.35,-27.89912358,56.31
VVV-2015-BLG-0149,55298.29843518,16.045,0.116,269.72390108,46.39,-27.89912677,43.66
VVV-2015-BLG-0149,55493.01518208,15.859,0.097,269.72397499,75.98,-27.89910299,71.39
VVV-2015-BLG-0149,55493.01566102,15.705,0.085,269.72399586,68.32,-27.89910676,55.93
VVV-2015-BLG-0149,55497.00237058,16.166,0.278,269.72397573,177.64,-27.89908987,180.22
VVV-2015-BLG-0149,55497.00283404,15.811,0.125,269.72399243,91.9,-27.8991179,93.19
VVV-2015-BLG-0149,55778.149713,16.126,0.113,269.72392948,49.98,-27.89912261,48.4
VVV-2015-BLG-0149,55778.15021876,16.127,0.145,269.72395604,59.77,-27.89913991,62.61
VVV-2015-BLG-0149,55779.22603077,15.779,0.107,269.72393543,66.28,-27.89913617,67.62
VVV-2015-BLG-0149,55779.22640679,15.83,0.104,269.7239424,65.03,-27.89913916,64.36
VVV-2015-BLG-0149,55795.12529828,15.729,0.151,269.72402808,92.66,-27.89912907,103.28
VVV-2015-BLG-0149,55804.12514001,16.063,0.181,269.72393762,61.16,-27.89914462,65.04
VVV-2015-BLG-0149,55804.1255297,16.005,0.191,269.72395799,75.98,-27.89913692,54.18
VVV-2015-BLG-0149,55828.05039613,15.77,0.149,269.72399019,81.59,-27.89913856,70.13
VVV-2015-BLG-0149,55828.05077148,15.947,0.13,269.72398307,69.89,-27.89914857,63.38
VVV-2015-BLG-0149,55830.09058987,15.652,0.24,269.72394408,151.6,-27.89906728,160.34
VVV-2015-BLG-0149,55830.09095454,16.095,0.251,269.72398276,166.15,-27.89909265,179.8
VVV-2015-BLG-0149,55835.02607159,15.842,0.133,269.72398813,100.22,-27.89914198,94.85
VVV-2015-BLG-0149,55835.02645785,15.821,0.112,269.72400344,70.73,-27.89914071,75.05
VVV-2015-BLG-0149,56012.32162979,16.057,0.158,269.72390823,42.61,-27.89913359,48.06
VVV-2015-BLG-0149,56012.32204829,15.978,0.127,269.72390717,50.14,-27.89913374,39.68
VVV-2015-BLG-0149,56026.25687339,16.063,0.278,269.72404962,222.9,-27.89912416,196.22
VVV-2015-BLG-0149,56026.25728393,16.099,0.232,269.7240254,165.52,-27.89914445,166.87
VVV-2015-BLG-0149,56063.33828122,15.952,0.101,269.72394565,57.16,-27.89913879,60.73
VVV-2015-BLG-0149,56063.33875231,16.068,0.142,269.72395797,78.2,-27.89912176,93.67
VVV-2015-BLG-0149,56069.31578571,15.954,0.128,269.72395455,86.91,-27.89912475,90.94
VVV-2015-BLG-0149,56069.31625674,16.259,0.199,269.72395097,110.49,-27.89910868,114.99
VVV-2015-BLG-0149,56069.35066336,15.9,0.135,269.72398005,82.03,-27.89914078,83.23
VVV-2015-BLG-0149,56069.35113251,16.036,0.141,269.7239887,72.2,-27.89915978,73.01
VVV-2015-BLG-0149,56069.37695361,15.725,0.111,269.7240138,79.38,-27.89911625,90.44
VVV-2015-BLG-0149,56069.37740952,15.907,0.11,269.72398531,66.99,-27.89913152,80.55
VVV-2015-BLG-0149,56074.22256672,15.781,0.119,269.72395933,62.05,-27.89913162,66.25
VVV-2015-BLG-0149,56074.22307041,15.976,0.134,269.72393022,60.46,-27.89911817,67.65
VVV-2015-BLG-0149,56086.10606082,16.121,0.164,269.72394848,86.51,-27.89912157,83.11
VVV-2015-BLG-0149,56086.10647852,16.0,0.134,269.72395985,64.59,-27.89912259,64.56
VVV-2015-BLG-0149,56088.14857711,15.633,0.146,269.72402053,107.88,-27.89910648,93.8
VVV-2015-BLG-0149,56088.14907453,15.931,0.141,269.72399612,105.43,-27.89913236,109.19
VVV-2015-BLG-0149,56089.14796882,15.98,0.148,269.72398127,88.05,-27.89913858,76.29
VVV-2015-BLG-0149,56089.14844391,15.879,0.13,269.72397153,65.94,-27.8991521,71.12
VVV-2015-BLG-0149,56089.16069008,16.007,0.155,269.72396314,72.87,-27.89913779,66.5
VVV-2015-BLG-0149,56089.16114259,15.886,0.107,269.7239605,65.15,-27.89914949,57.26
VVV-2015-BLG-0149,56090.07413829,15.852,0.16,269.72401474,114.85,-27.89913272,122.01
VVV-2015-BLG-0149,56090.11111258,16.062,0.145,269.72391692,46.31,-27.8991388,53.18
VVV-2015-BLG-0149,56090.11153043,15.918,0.098,269.72392474,42.88,-27.89913046,45.43
VVV-2015-BLG-0149,56093.08655455,16.202,0.199,269.72395408,99.72,-27.89911742,92.18
VVV-2015-BLG-0149,56093.08694744,16.025,0.135,269.72399023,96.52,-27.89913465,91.39
VVV-2015-BLG-0149,56093.14708818,16.098,0.142,269.72390507,53.62,-27.89913109,59.18
VVV-2015-BLG-0149,56093.14754581,16.042,0.13,269.72391377,48.92,-27.89914045,52.76
VVV-2015-BLG-0149,56094.08197857,16.041,0.12,269.72393025,59.65,-27.89914347,51.1
VVV-2015-BLG-0149,56094.08237341,15.923,0.133,269.72393871,58.95,-27.899138,56.36
VVV-2015-BLG-0149,56099.24053201,15.786,0.22,269.72399692,133.12,-27.89909625,160.76
VVV-2015-BLG-0149,56099.2410626,15.668,0.216,269.72398006,131.29,-27.89912004,140.96
VVV-2015-BLG-0149,56100.12278693,15.763,0.138,269.7239952,87.41,-27.89912566,95.53
VVV-2015-BLG-0149,56100.12325865,15.904,0.124,269.72397584,92.4,-27.89914134,83.37
VVV-2015-BLG-0149,56104.08381395,15.858,0.135,269.72402995,76.55,-27.89910796,99.98
VVV-2015-BLG-0149,56104.08427324,15.994,0.14,269.72398245,78.4,-27.89913752,76.29
VVV-2015-BLG-0149,56104.11679946,15.726,0.084,269.72400192,50.56,-27.89911542,61.82
VVV-2015-BLG-0149,56104.11727482,16.001,0.176,269.72396356,98.64,-27.89912517,128.77
VVV-2015-BLG-0149,56105.11874916,15.997,0.135,269.72397002,86.43,-27.8991294,89.73
VVV-2015-BLG-0149,56105.11920973,15.696,0.1,269.72397997,64.05,-27.89913429,67.71
VVV-2015-BLG-0149,56106.11361966,15.795,0.112,269.72398771,86.34,-27.89915227,80.03
VVV-2015-BLG-0149,56106.11403386,15.894,0.14,269.72397614,98.23,-27.89914249,97.42
VVV-2015-BLG-0149,56108.07663432,16.037,0.18,269.72398538,88.83,-27.89913426,88.15
VVV-2015-BLG-0149,56108.07709027,15.838,0.438,269.72398306,91.12,-27.89914758,85.87
VVV-2015-BLG-0149,56108.11736249,15.864,0.117,269.72397816,67.44,-27.89913933,76.14
VVV-2015-BLG-0149,56108.11783561,16.025,0.179,269.72398417,80.26,-27.89912082,107.43
VVV-2015-BLG-0149,56113.25400635,15.9,0.113,269.72393744,57.74,-27.89913278,54.23
VVV-2015-BLG-0149,56113.2544786,16.002,0.101,269.72394112,54.34,-27.89912582,56.47
VVV-2015-BLG-0149,56114.03965424,15.934,0.188,269.72405312,132.78,-27.89913534,111.4
VVV-2015-BLG-0149,56114.04005612,15.946,0.166,269.72402052,109.61,-27.89914233,110.25
VVV-2015-BLG-0149,56115.21958638,16.032,0.126,269.72392013,40.79,-27.8991283,40.98
VVV-2015-BLG-0149,56115.21998933,16.013,0.112,269.72392689,45.88,-27.89913814,46.3
VVV-2015-BLG-0149,56120.06826765,16.032,0.141,269.72389981,53.85,-27.89912468,50.41
VVV-2015-BLG-0149,56120.06878179,16.074,0.129,269.72393043,50.92,-27.89912884,57.57
VVV-2015-BLG-0149,56121.18120268,15.821,0.099,269.72395969,77.03,-27.89910431,82.35
VVV-2015-BLG-0149,56121.18187503,16.07,0.152,269.72399447,104.98,-27.89913488,110.84
VVV-2015-BLG-0149,56122.01035902,16.083,0.176,269.72397764,82.14,-27.89912626,82.16
VVV-2015-BLG-0149,56122.01073531,15.972,0.12,269.72393799,51.22,-27.89914051,58.58
VVV-2015-BLG-0149,56122.03573057,16.025,0.12,269.72393219,69.16,-27.89913418,63.25
VVV-2015-BLG-0149,56122.03610807,15.95,0.116,269.72395094,64.55,-27.8991418,59.9
VVV-2015-BLG-0149,56123.08496809,15.896,0.138,269.72395425,85.39,-27.89912212,85.81
VVV-2015-BLG-0149,56123.08537497,15.82,0.089,269.72395386,61.36,-27.89912617,62.87
VVV-2015-BLG-0149,56124.08074238,15.858,0.129,269.72395262,81.09,-27.89912599,75.02
VVV-2015-BLG-0149,56124.08114039,15.834,0.112,269.72395075,71.6,-27.89912591,68.69
VVV-2015-BLG-0149,56125.18993367,15.895,0.099,269.72395061,67.96,-27.89913311,66.67
VVV-2015-BLG-0149,56125.19089744,16.231,0.215,269.72398468,143.52,-27.89910735,154.55
VVV-2015-BLG-0149,56132.17884606,16.128,0.118,269.7239629,64.13,-27.89912806,67.06
VVV-2015-BLG-0149,56132.17924806,16.021,0.104,269.72394694,53.12,-27.89913732,51.02
VVV-2015-BLG-0149,56134.21307935,15.872,0.144,269.72397322,75.72,-27.89914481,66.77
VVV-2015-BLG-0149,56134.21345516,15.964,0.105,269.72394104,53.59,-27.89913612,55.37
VVV-2015-BLG-0149,56135.18341613,15.912,0.236,269.72401796,176.91,-27.89910178,158.62
VVV-2015-BLG-0149,56135.18384024,16.156,0.167,269.72403182,137.8,-27.89915009,121.5
VVV-2015-BLG-0149,56141.25584343,15.802,0.112,269.72395956,80.54,-27.89910537,82.61
VVV-2015-BLG-0149,56141.256219,15.901,0.134,269.7239685,93.24,-27.89911177,89.92
VVV-2015-BLG-0149,56144.16092574,15.904,0.145,269.72400369,102.13,-27.89910393,122.14
VVV-2015-BLG-0149,56144.16134992,15.883,0.143,269.72402067,113.79,-27.89913815,108.04
VVV-2015-BLG-0149,56146.17247877,15.653,0.097,269.7239996,67.18,-27.8991256,75.5
VVV-2015-BLG-0149,56146.17286927,15.894,0.123,269.72398513,93.88,-27.89914179,103.37
VVV-2015-BLG-0149,56160.02308917,16.015,0.162,269.72399351,105.47,-27.89913288,120.99
VVV-2015-BLG-0149,56160.02348815,15.971,0.138,269.7239613,75.97,-27.89912283,100.06
VVV-2015-BLG-0149,56161.07028021,16.056,0.173,269.72392607,60.25,-27.89913568,68.06
VVV-2015-BLG-0149,56161.07067632,15.987,0.094,269.72389771,39.51,-27.89913407,37.24
VVV-2015-BLG-0149,56172.09256563,15.994,0.136,269.72395756,63.43,-27.89913088,86.93
VVV-2015-BLG-0149,56172.09298219,15.96,0.145,269.72397207,68.39,-27.8991413,76.16
VVV-2015-BLG-0149,56173.05123615,16.149,0.193,269.72401502,142.6,-27.89910971,141.76
VVV-2015-BLG-0149,56173.11967328,15.947,0.138,269.72395114,63.76,-27.89913462,60.22
VVV-2015-BLG-0149,56173.12004972,15.862,0.126,269.72394384,66.13,-27.89913477,55.82
VVV-2015-BLG-0149,56174.13344976,15.905,0.147,269.72397183,99.15,-27.89911723,93.45
VVV-2015-BLG-0149,56174.1338329,15.829,0.116,269.72396383,79.82,-27.89912047,72.13
VVV-2015-BLG-0149,56175.11395179,16.056,0.157,269.72395117,83.06,-27.89915398,76.09
VVV-2015-BLG-0149,56175.11434043,15.91,0.136,269.72396643,72.13,-27.89913249,74.37
VVV-2015-BLG-0149,56175.97601166,15.832,0.216,269.72396961,153.74,-27.89908065,154.19
VVV-2015-BLG-0149,56175.97639486,16.07,0.25,269.72397978,168.09,-27.89908163,207.96
VVV-2015-BLG-0149,56177.06979302,16.052,0.178,269.72400953,133.47,-27.89910851,139.62
VVV-2015-BLG-0149,56177.07023868,15.763,0.534,269.72396903,189.05,-27.89909628,190.8
VVV-2015-BLG-0149,56178.02629684,16.042,0.156,269.72394539,60.7,-27.89913352,55.02
VVV-2015-BLG-0149,56178.02669194,15.962,0.139,269.72392083,62.39,-27.89915092,50.58
VVV-2015-BLG-0149,56184.04195112,16.267,0.13,269.7238935,41.08,-27.89912578,45.89
VVV-2015-BLG-0149,56184.04238486,16.154,0.145,269.72389842,53.71,-27.89913743,45.37
VVV-2015-BLG-0149,56185.09734675,15.819,0.12,269.72397719,85.79,-27.89910852,90.22
VVV-2015-BLG-0149,56185.09777137,15.757,0.112,269.72394929,84.76,-27.89912897,79.94
VVV-2015-BLG-0149,56186.00911279,16.006,0.167,269.7239438,60.15,-27.89913749,53.48
VVV-2015-BLG-0149,56186.00953127,15.894,0.108,269.72392581,42.9,-27.89914708,39.87
VVV-2015-BLG-0149,56186.98630998,15.949,0.128,269.72394444,55.69,-27.89912618,57.51
VVV-2015-BLG-0149,56186.98669293,15.769,0.102,269.72395945,51.45,-27.89913521,46.31
VVV-2015-BLG-0149,56187.03672998,15.991,0.129,269.72400188,83.38,-27.89914117,80.37
VVV-2015-BLG-0149,56187.03712763,15.959,0.11,269.72400659,97.46,-27.89914117,92.58
VVV-2015-BLG-0149,56187.08349287,15.851,0.112,269.72396359,71.49,-27.89913696,65.25
VVV-2015-BLG-0149,56187.08381343,15.866,0.136,269.72397266,73.98,-27.89914681,66.26
VVV-2015-BLG-0149,56188.08137776,15.978,0.134,269.7239269,75.63,-27.89912464,72.44
VVV-2015-BLG-0149,56188.08178267,15.766,0.093,269.72393585,54.8,-27.8991319,48.34
VVV-2015-BLG-0149,56189.0809754,15.758,0.137,269.72397883,91.46,-27.89911046,99.4
VVV-2015-BLG-0149,56189.08138757,15.914,0.132,269.72396419,83.45,-27.89912554,88.78
VVV-2015-BLG-0149,56190.09751735,16.006,0.138,269.72393874,59.57,-27.89913542,58.79
VVV-2015-BLG-0149,56190.09791235,15.898,0.127,269.7239332,63.53,-27.89913939,67.0
VVV-2015-BLG-0149,56196.03500369,16.003,0.174,269.72396213,82.69,-27.89914384,68.43
VVV-2015-BLG-0149,56196.03544821,16.113,0.156,269.72389198,48.72,-27.89913631,42.44
VVV-2015-BLG-0149,56196.98471074,16.068,0.161,269.72398428,101.61,-27.89913779,111.82
VVV-2015-BLG-0149,56196.98511495,15.916,0.111,269.7239512,72.2,-27.89913505,75.97
VVV-2015-BLG-0149,56198.01120168,15.908,0.11,269.72399357,76.53,-27.8991362,85.84
VVV-2015-BLG-0149,56198.01162811,15.939,0.117,269.72395397,71.51,-27.89913185,75.95
VVV-2015-BLG-0149,56198.99409989,15.887,0.151,269.724004,98.13,-27.8991236,111.89
VVV-2015-BLG-0149,56198.99450158,15.996,0.131,269.72394502,88.85,-27.89911783,89.81
VVV-2015-BLG-0149,56199.98926972,16.256,0.185,269.72397685,85.86,-27.89913302,83.62
VVV-2015-BLG-0149,56199.9896694,16.054,0.143,269.72392666,66.55,-27.89913994,72.81
VVV-2015-BLG-0149,56200.03670732,16.021,0.166,269.72391978,53.92,-27.89912096,62.54
VVV-2015-BLG-0149,56200.03709591,16.046,0.232,269.72395285,82.73,-27.899134,79.15
VVV-2015-BLG-0149,56201.00318829,15.971,0.133,269.72399925,100.34,-27.89914622,92.4
VVV-2015-BLG-0149,56201.00357701,15.833,0.101,269.72398001,73.31,-27.89912273,69.81
VVV-2015-BLG-0149,56207.9979505,16.174,0.188,269.72392659,68.22,-27.89913772,65.29
VVV-2015-BLG-0149,56207.99832806,16.02,0.183,269.72396784,64.81,-27.89913554,61.02
VVV-2015-BLG-0149,56209.99414316,15.893,0.14,269.72395451,73.27,-27.89913787,74.92
VVV-2015-BLG-0149,56209.99453756,15.94,0.117,269.72395718,63.55,-27.89914855,67.31
VVV-2015-BLG-0149,56210.99622438,16.18,0.132,269.7239022,44.64,-27.89913069,42.83
VVV-2015-BLG-0149,56210.9966289,16.182,0.15,269.72389017,50.54,-27.89913729,51.55
VVV-2015-BLG-0149,56211.99667006,16.142,0.191,269.72390821,76.95,-27.89913218,59.62
VVV-2015-BLG-0149,56211.99709725,16.08,0.162,269.72390932,66.57,-27.89914036,52.97
VVV-2015-BLG-0149,56212.99105023,15.812,0.102,269.72398817,72.19,-27.8991484,75.49
VVV-2015-BLG-0149,56212.99143915,15.928,0.141,269.72395992,83.66,-27.89914613,72.12
VVV-2015-BLG-0149,56217.99193892,16.0,0.163,269.72395952,122.69,-27.89910181,107.45
VVV-2015-BLG-0149,56222.99875146,15.856,0.127,269.72395123,74.12,-27.8991229,66.37
VVV-2015-BLG-0149,56222.99911003,15.87,0.098,269.72391905,42.8,-27.89913687,35.23
VVV-2015-BLG-0149,56224.00481545,15.839,0.141,269.72396385,70.71,-27.8991318,71.63
VVV-2015-BLG-0149,56224.00521293,15.909,0.133,269.72394104,69.72,-27.89911697,63.46
VVV-2015-BLG-0149,56224.99402498,15.892,0.129,269.72396049,79.97,-27.89912415,69.54
VVV-2015-BLG-0149,56224.99445259,15.743,0.094,269.72395093,68.32,-27.89912718,62.39
VVV-2015-BLG-0149,56353.34764397,16.033,0.169,269.72396467,73.66,-27.89915136,74.02
VVV-2015-BLG-0149,56353.34802818,15.886,0.16,269.72397095,83.35,-27.89914878,66.98
VVV-2015-BLG-0149,56360.34698473,16.089,0.161,269.72394584,69.35,-27.89912972,57.62
VVV-2015-BLG-0149,56360.34736054,16.02,0.184,269.72392462,66.65,-27.89913809,63.19
VVV-2015-BLG-0149,56363.35845482,15.975,0.164,269.72393191,59.11,-27.89914557,50.38
VVV-2015-BLG-0149,56363.35883117,15.968,0.11,269.72391438,45.6,-27.89913284,50.53
VVV-2015-BLG-0149,56381.39218056,15.984,0.112,269.72395046,51.56,-27.89913629,50.37
VVV-2015-BLG-0149,56381.3928349,15.95,0.112,269.72394402,53.11,-27.89913659,50.15
VVV-2015-BLG-0149,56480.02277403,16.071,0.151,269.7239516,64.8,-27.89911915,64.67
VVV-2015-BLG-0149,56480.02315626,16.051,0.136,269.72392771,60.59,-27.89913577,66.15
VVV-2015-BLG-0149,56486.05972161,15.968,0.114,269.72393713,63.21,-27.89913244,59.34
VVV-2015-BLG-0149,56486.06010437,15.855,0.131,269.72397568,73.36,-27.89915382,67.22
VVV-2015-BLG-0149,56511.00917456,16.088,0.204,269.72394729,83.52,-27.89914345,83.62
VVV-2015-BLG-0149,56511.00960138,15.978,0.166,269.72394193,60.24,-27.8991406,65.96
VVV-2015-BLG-0149,56563.0343843,15.904,0.135,269.72399663,91.01,-27.89913581,89.77
VVV-2015-BLG-0149,56563.03477468,15.8,0.107,269.72395638,81.09,-27.89913417,74.05
VVV-2015-BLG-0149,56564.03380878,16.109,0.147,269.72389743,56.95,-27.89914755,64.81
VVV-2015-BLG-0149,56564.0341923,15.999,0.185,269.72393514,70.23,-27.89915055,67.35
VVV-2015-BLG-0149,56733.35994807,16.047,0.135,269.72392513,60.01,-27.89912821,63.19
VVV-2015-BLG-0149,56733.36034258,16.004,0.143,269.72394479,58.26,-27.8991397,60.49
VVV-2015-BLG-0149,56734.36636162,16.176,0.189,269.72396386,95.88,-27.89913995,93.52
VVV-2015-BLG-0149,56734.36678502,16.017,0.125,269.72393056,62.47,-27.89912907,58.65
VVV-2015-BLG-0149,56814.19743808,16.0,0.174,269.72393982,72.57,-27.89913441,69.53
VVV-2015-BLG-0149,56814.19789309,15.972,0.17,269.7239172,66.48,-27.89912726,61.31
VVV-2015-BLG-0149,56824.30386692,15.939,0.125,269.72400326,80.82,-27.8991428,82.2
VVV-2015-BLG-0149,56824.30426518,15.675,0.166,269.7239785,94.19,-27.89911454,98.84
VVV-2015-BLG-0149,56828.1665178,15.962,0.15,269.72397176,93.64,-27.89912767,106.9
VVV-2015-BLG-0149,56828.16696708,15.809,0.121,269.72397208,96.2,-27.89907958,91.16
VVV-2015-BLG-0149,56833.16115271,16.02,0.13,269.72393174,58.35,-27.89914213,53.45
VVV-2015-BLG-0149,56833.16156531,15.896,0.105,269.72392984,48.02,-27.89913813,46.65
VVV-2015-BLG-0149,56852.00993978,16.089,0.161,269.72396777,74.75,-27.89913087,74.24
VVV-2015-BLG-0149,56852.01031817,16.068,0.139,269.72395824,106.14,-27.8991392,112.36
VVV-2015-BLG-0149,56853.23746226,15.93,0.131,269.72396874,77.66,-27.89913941,72.72
VVV-2015-BLG-0149,56853.23786772,15.943,0.145,269.72395857,73.04,-27.89914845,72.59
VVV-2015-BLG-0149,56879.02716181,15.901,0.129,269.7239637,82.65,-27.89913105,74.37
VVV-2015-BLG-0149,56879.02757187,15.944,0.143,269.72393236,95.07,-27.89911906,90.22
VVV-2015-BLG-0149,56881.01624694,16.013,0.116,269.72390726,51.21,-27.89913532,47.62
VVV-2015-BLG-0149,56881.0166704,15.945,0.1,269.72389755,41.65,-27.89912699,46.13
VVV-2015-BLG-0149,56881.12607914,16.105,0.187,269.72403008,122.43,-27.89910094,129.4
VVV-2015-BLG-0149,56881.12649264,16.013,0.182,269.72396126,130.27,-27.89910691,134.81
VVV-2015-BLG-0149,56882.10558433,16.046,0.14,269.72391469,43.41,-27.89913455,46.17
VVV-2015-BLG-0149,56882.10600258,16.07,0.172,269.7239241,52.59,-27.89914019,59.18
VVV-2015-BLG-0149,56882.14234678,16.159,0.163,269.72390678,43.43,-27.8991243,48.61
VVV-2015-BLG-0149,56882.14274571,16.035,0.17,269.72393395,90.16,-27.89914589,77.84
VVV-2015-BLG-0149,56883.00674934,16.074,0.175,269.72393302,63.43,-27.89914059,63.22
VVV-2015-BLG-0149,56883.00715787,15.956,0.134,269.72391927,56.21,-27.89913554,49.8
VVV-2015-BLG-0149,56883.08599605,15.994,0.118,269.72390653,41.46,-27.89912883,45.66
VVV-2015-BLG-0149,56883.0864151,15.944,0.116,269.72389693,36.83,-27.89913315,36.81
VVV-2015-BLG-0149,56883.12301695,16.081,0.151,269.7238987,41.42,-27.89914516,39.39
VVV-2015-BLG-0149,56883.12343345,15.981,0.111,269.72391369,49.13,-27.89913348,46.25
VVV-2015-BLG-0149,56883.16296767,15.358,0.45,269.72399496,311.77,-27.89909046,328.7
VVV-2015-BLG-0149,56884.15186627,16.001,0.127,269.72396302,79.05,-27.89912916,78.35
VVV-2015-BLG-0149,56884.15227995,15.785,0.116,269.72397832,64.88,-27.8991409,67.56
VVV-2015-BLG-0149,56885.08435926,15.86,0.095,269.7239423,59.11,-27.89913667,58.82
VVV-2015-BLG-0149,56885.08477704,15.836,0.095,269.72394732,57.71,-27.8991427,55.18
VVV-2015-BLG-0149,56885.13996901,16.018,0.14,269.723991,75.56,-27.89915644,79.63
VVV-2015-BLG-0149,56885.14036455,15.964,0.115,269.72391618,46.68,-27.89914544,49.89
VVV-2015-BLG-0149,56886.08029718,15.963,0.13,269.72393777,62.32,-27.89915181,55.6
VVV-2015-BLG-0149,56886.0807083,15.799,0.089,269.72392994,46.19,-27.89913625,41.98
VVV-2015-BLG-0149,56886.11854206,15.946,0.109,269.7239819,76.41,-27.89914647,77.8
VVV-2015-BLG-0149,56886.11895106,16.017,0.113,269.72395576,94.04,-27.89914335,90.95
VVV-2015-BLG-0149,56887.07787235,16.023,0.111,269.72393732,53.75,-27.89913976,51.6
VVV-2015-BLG-0149,56887.07826477,15.91,0.097,269.72394032,44.6,-27.8991415,39.55
VVV-2015-BLG-0149,56887.11726038,16.007,0.121,269.72393939,50.78,-27.89915103,50.76
VVV-2015-BLG-0149,56887.11765327,16.043,0.133,269.72390719,58.08,-27.89914595,57.63
VVV-2015-BLG-0149,56887.15742778,16.033,0.153,269.72397998,94.58,-27.89915495,86.09
VVV-2015-BLG-0149,56887.15781567,15.803,0.111,269.72396391,70.06,-27.89912478,64.89
VVV-2015-BLG-0149,56888.10095793,16.219,0.169,269.7239037,51.52,-27.89913361,51.84
VVV-2015-BLG-0149,56888.1013675,16.132,0.153,269.72390005,50.91,-27.89914152,37.39
VVV-2015-BLG-0149,56888.13959756,15.918,0.142,269.72396576,85.27,-27.89914877,87.35
VVV-2015-BLG-0149,56888.1399857,15.834,0.145,269.72398142,80.65,-27.89914114,77.09
VVV-2015-BLG-0149,56889.15939369,15.681,0.173,269.72400968,113.61,-27.89907977,116.6
VVV-2015-BLG-0149,56890.06921297,16.167,0.208,269.72395741,75.61,-27.89912648,72.27
VVV-2015-BLG-0149,56890.0696349,15.998,0.17,269.72393175,58.01,-27.89914898,54.91
VVV-2015-BLG-0149,56890.12491563,16.023,0.171,269.7239556,67.35,-27.89914484,60.6
VVV-2015-BLG-0149,56890.12532313,15.993,0.132,269.72390078,41.73,-27.8991354,43.07
VVV-2015-BLG-0149,56890.98394973,15.852,0.114,269.72396373,65.45,-27.89914031,72.18
VVV-2015-BLG-0149,56890.98436131,15.807,0.115,269.72392916,69.17,-27.8991222,78.5
VVV-2015-BLG-0149,56891.05853008,16.005,0.109,269.72396733,62.03,-27.89912382,64.44
VVV-2015-BLG-0149,56891.05895216,15.866,0.095,269.72396342,55.63,-27.89914509,55.16
VVV-2015-BLG-0149,56891.09888326,16.089,0.135,269.72400316,88.69,-27.899157,82.87
VVV-2015-BLG-0149,56891.09928372,15.954,0.117,269.72393389,58.84,-27.89912937,54.33
VVV-2015-BLG-0149,56891.13837111,16.016,0.123,269.72393722,69.73,-27.89913547,63.05
VVV-2015-BLG-0149,56891.13877699,15.928,0.155,269.72394621,68.18,-27.89914282,68.91
VVV-2015-BLG-0149,56893.06233983,15.987,0.176,269.72394611,64.41,-27.89914112,69.25
VVV-2015-BLG-0149,56893.06275737,16.009,0.144,269.72392406,51.69,-27.89914388,55.96
VVV-2015-BLG-0149,56893.10102594,16.023,0.123,269.72393207,59.78,-27.89914824,56.14
VVV-2015-BLG-0149,56893.10143633,16.065,0.116,269.72391385,66.18,-27.89912913,60.73
VVV-2015-BLG-0149,56894.07384351,16.001,0.126,269.72394447,55.61,-27.89914467,54.64
VVV-2015-BLG-0149,56894.0742586,15.993,0.103,269.72392364,51.42,-27.89914206,48.74
VVV-2015-BLG-0149,56894.11088228,16.015,0.155,269.72400437,81.42,-27.89914659,70.15
VVV-2015-BLG-0149,56894.11128569,15.818,0.114,269.72398013,70.68,-27.89913809,71.92
VVV-2015-BLG-0149,56896.05812731,16.074,0.2,269.72397118,128.95,-27.89913013,141.13
VVV-2015-BLG-0149,56896.05853447,15.933,0.151,269.72395599,98.92,-27.89912665,119.98
VVV-2015-BLG-0149,56896.09916139,15.996,0.114,269.72399014,78.83,-27.89911801,75.88
VVV-2015-BLG-0149,56896.13727226,15.935,0.111,269.72396996,75.06,-27.89913545,69.91
VVV-2015-BLG-0149,56896.13768372,15.784,0.125,269.72397118,83.56,-27.89914331,72.79
VVV-2015-BLG-0149,56897.07289508,16.067,0.109,269.72393081,56.66,-27.89913385,51.21
VVV-2015-BLG-0149,56897.07331376,15.932,0.109,269.72393409,49.95,-27.89915346,46.77
VVV-2015-BLG-0149,56897.1145943,16.133,0.175,269.72398907,101.07,-27.89913408,97.26
VVV-2015-BLG-0149,56897.11502285,15.812,0.114,269.72397151,75.37,-27.89915392,73.91
VVV-2015-BLG-0149,56898.0453042,16.032,0.136,269.72392912,45.93,-27.89913762,39.31
VVV-2015-BLG-0149,56898.04571856,16.063,0.184,269.72392629,69.31,-27.89914165,66.25
VVV-2015-BLG-0149,56898.08466706,16.08,0.108,269.72393802,63.1,-27.89912966,59.67
VVV-2015-BLG-0149,56898.08507874,16.112,0.149,269.72396769,96.34,-27.89913604,98.17
VVV-2015-BLG-0149,56898.12271005,15.924,0.153,269.72400493,104.01,-27.89913194,107.6
VVV-2015-BLG-0149,56898.12315509,15.887,0.12,269.72396861,68.37,-27.89914428,69.56
VVV-2015-BLG-0149,56899.0480534,15.894,0.087,269.72393885,63.5,-27.89914779,59.44
VVV-2015-BLG-0149,56899.04848472,15.911,0.093,269.72393957,58.96,-27.89914297,56.45
VVV-2015-BLG-0149,56899.0876753,16.035,0.133,269.72400312,85.67,-27.89914691,87.99
VVV-2015-BLG-0149,56899.08806084,16.066,0.145,269.72396885,84.09,-27.89913738,78.06
VVV-2015-BLG-0149,56899.12614685,16.003,0.125,269.72393074,69.77,-27.89912679,74.6
VVV-2015-BLG-0149,56899.12654917,15.999,0.137,269.72396032,61.85,-27.89912911,65.87
VVV-2015-BLG-0149,56900.05488675,16.043,0.127,269.72391783,48.35,-27.89913687,51.82
VVV-2015-BLG-0149,56900.05528207,16.065,0.09,269.72389525,30.31,-27.89914139,30.05
VVV-2015-BLG-0149,56900.08337386,16.174,0.137,269.72391158,57.45,-27.89913661,53.92
VVV-2015-BLG-0149,56900.08378059,16.093,0.135,269.72393613,70.77,-27.89913981,72.29
VVV-2015-BLG-0149,56900.12704297,15.943,0.142,269.72394741,72.25,-27.89914376,74.27
VVV-2015-BLG-0149,56900.12744681,15.844,0.1,269.72395523,63.43,-27.89912856,58.95
VVV-2015-BLG-0149,56901.0683799,16.162,0.121,269.72390367,58.72,-27.8991302,44.01
VVV-2015-BLG-0149,56901.0687835,16.056,0.112,269.72391646,48.8,-27.89914584,41.05
VVV-2015-BLG-0149,56907.12882859,15.894,0.124,269.72391893,73.13,-27.89913012,67.62
VVV-2015-BLG-0149,56907.12922848,15.83,0.108,269.72394609,72.31,-27.89912453,68.23
VVV-2015-BLG-0149,56910.0094778,15.901,0.151,269.72398177,106.65,-27.89913476,102.69
VVV-2015-BLG-0149,56910.00989707,15.908,0.15,269.72394916,107.07,-27.89913635,103.58
VVV-2015-BLG-0149,56910.04887193,16.013,0.113,269.72399035,72.49,-27.89912545,78.54
VVV-2015-BLG-0149,56910.04927543,16.045,0.148,269.72399176,94.56,-27.89915449,89.47
VVV-2015-BLG-0149,56910.08661384,16.043,0.16,269.72395437,86.97,-27.89915379,95.91
VVV-2015-BLG-0149,56910.08707495,15.929,0.121,269.72396615,70.55,-27.89913842,75.63
VVV-2015-BLG-0149,56910.99889203,16.084,0.141,269.72391287,45.51,-27.89912003,45.98
VVV-2015-BLG-0149,56910.99930341,16.192,0.188,269.72389062,66.78,-27.89912923,55.2
VVV-2015-BLG-0149,56911.03861875,16.087,0.143,269.7239108,43.01,-27.89913107,39.12
VVV-2015-BLG-0149,56911.03903629,16.244,0.168,269.72390693,57.82,-27.89914244,52.59
VVV-2015-BLG-0149,56911.07859302,15.993,0.13,269.72393747,58.09,-27.899147,58.01
VVV-2015-BLG-0149,56911.0790259,15.899,0.148,269.72393858,51.9,-27.89914822,44.03
VVV-2015-BLG-0149,56911.99233931,15.985,0.116,269.72392328,53.44,-27.89914434,50.08
VVV-2015-BLG-0149,56911.99278427,15.941,0.15,269.72394266,62.72,-27.89913407,62.54
VVV-2015-BLG-0149,56912.04356728,15.965,0.108,269.72393816,42.14,-27.89913555,40.84
VVV-2015-BLG-0149,56912.04399254,16.106,0.123,269.72396011,54.24,-27.89912527,59.9
VVV-2015-BLG-0149,56912.08685384,16.08,0.141,269.72391044,76.21,-27.89913068,57.19
VVV-2015-BLG-0149,56912.08727667,15.907,0.152,269.72395726,79.09,-27.89913798,83.13
VVV-2015-BLG-0149,56914.98892312,15.979,0.15,269.72399381,105.65,-27.89912123,113.7
VVV-2015-BLG-0149,56914.98934431,15.743,0.144,269.72395475,89.87,-27.89912359,97.1
VVV-2015-BLG-0149,56915.03684449,15.885,0.146,269.72402808,96.16,-27.89914197,111.54
VVV-2015-BLG-0149,56915.0372773,15.878,0.191,269.72395139,141.77,-27.89913116,160.58
VVV-2015-BLG-0149,56915.98812567,15.905,0.12,269.72391555,49.68,-27.89913872,43.57
VVV-2015-BLG-0149,56915.98856369,15.996,0.154,269.72395035,66.32,-27.89914416,67.03
VVV-2015-BLG-0149,56916.0648723,15.832,0.187,269.72395611,133.02,-27.89912365,153.38
VVV-2015-BLG-0149,56919.07831493,15.938,0.137,269.72398039,101.36,-27.89913296,88.38
VVV-2015-BLG-0149,56919.07891829,15.834,0.107,269.72394869,66.52,-27.89913793,62.57
VVV-2015-BLG-0149,56920.02670546,15.962,0.188,269.72398495,101.18,-27.89913572,145.61
VVV-2015-BLG-0149,56920.02728964,16.24,0.176,269.72397464,140.49,-27.89911352,133.94
VVV-2015-BLG-0149,56920.08175256,16.014,0.152,269.72399245,125.86,-27.89909766,117.0
VVV-2015-BLG-0149,56920.08236879,15.762,0.136,269.72394799,102.29,-27.89911696,95.5
VVV-2015-BLG-0149,56921.00602307,16.092,0.152,269.72393272,62.14,-27.89914315,54.25
VVV-2015-BLG-0149,56921.00659618,16.038,0.16,269.72391296,52.96,-27.89913706,58.91
VVV-2015-BLG-0149,56921.06802174,15.936,0.081,269.72391411,33.18,-27.89913371,32.75
VVV-2015-BLG-0149,56921.06861333,15.896,0.104,269.72394831,77.37,-27.89913424,66.23
VVV-2015-BLG-0149,56922.00314426,16.457,0.25,269.72391134,74.66,-27.89913242,75.33
VVV-2015-BLG-0149,56922.00413402,16.184,0.207,269.72391898,49.11,-27.89915727,46.52
VVV-2015-BLG-0149,56922.06716977,15.954,0.151,269.72395767,68.09,-27.89913005,68.49
VVV-2015-BLG-0149,56922.06773551,15.928,0.165,269.7239399,75.65,-27.89913204,70.59
VVV-2015-BLG-0149,56923.00100862,16.057,0.092,269.72393234,43.77,-27.89913719,41.85
VVV-2015-BLG-0149,56923.001581,15.963,0.134,269.72392856,50.36,-27.89914368,51.36
VVV-2015-BLG-0149,56923.05951508,15.936,0.135,269.7239666,74.17,-27.89914833,71.69
VVV-2015-BLG-0149,56923.06010661,15.95,0.144,269.7239522,68.81,-27.89913521,71.14
VVV-2015-BLG-0149,56924.06463283,15.936,0.139,269.72393236,69.81,-27.8991257,59.62
VVV-2015-BLG-0149,56924.06521273,15.882,0.131,269.7239412,59.35,-27.89914427,60.96
VVV-2015-BLG-0149,56924.9986245,16.074,0.146,269.72392627,47.67,-27.89914128,50.1
VVV-2015-BLG-0149,56924.99918987,16.048,0.157,269.72391126,49.12,-27.89914947,44.07
VVV-2015-BLG-0149,56925.06213563,15.92,0.133,269.72397099,81.31,-27.8991387,71.02
VVV-2015-BLG-0149,56925.06272722,15.776,0.119,269.72396055,76.41,-27.89912731,62.67
VVV-2015-BLG-0149,56925.99382781,16.067,0.16,269.72388793,38.96,-27.89913298,38.57
VVV-2015-BLG-0149,56925.99439338,16.039,0.141,269.72390683,46.56,-27.89913543,38.83
VVV-2015-BLG-0149,56926.04953619,15.936,0.16,269.72394213,69.93,-27.89914114,72.82
VVV-2015-BLG-0149,56926.0501433,15.964,0.192,269.72394434,72.94,-27.89913908,77.94
VVV-2015-BLG-0149,56927.00156157,16.013,0.126,269.72393918,69.47,-27.89914247,62.28
VVV-2015-BLG-0149,56927.00216498,16.076,0.15,269.72391976,58.66,-27.89911832,53.19
VVV-2015-BLG-0149,56927.05368778,15.944,0.175,269.72395357,77.67,-27.89913921,77.78
VVV-2015-BLG-0149,56927.05426044,16.014,0.193,269.723954,74.19,-27.8991424,76.67
VVV-2015-BLG-0149,56928.01206698,16.111,0.153,269.72392876,77.09,-27.89912953,69.54
VVV-2015-BLG-0149,56928.01265865,15.945,0.106,269.72393179,55.2,-27.89914943,54.24
VVV-2015-BLG-0149,56928.06416703,15.958,0.154,269.72391524,67.48,-27.89912265,67.75
VVV-2015-BLG-0149,56928.06475146,15.898,0.137,269.72394859,63.4,-27.89914276,58.58
VVV-2015-BLG-0149,56929.06379731,16.037,0.14,269.72395642,75.28,-27.89913575,82.97
VVV-2015-BLG-0149,56929.0643847,15.796,0.121,269.72395592,65.28,-27.89914272,59.62
VVV-2015-BLG-0149,56930.03349319,16.061,0.132,269.72390956,47.34,-27.89913046,46.85
VVV-2015-BLG-0149,56930.03407739,16.161,0.147,269.72390368,47.16,-27.89915789,57.1
VVV-2015-BLG-0149,56935.99508207,15.954,0.156,269.72393931,54.82,-27.89913975,53.29
VVV-2015-BLG-0149,56935.99548416,16.06,0.139,269.72391029,61.83,-27.899145,48.88
VVV-2015-BLG-0149,56936.03411975,15.834,0.114,269.72394138,66.95,-27.89912216,65.47
VVV-2015-BLG-0149,56936.03452416,15.822,0.102,269.72393939,57.81,-27.89912902,53.94
VVV-2015-BLG-0149,56936.99482261,15.996,0.122,269.72394904,64.46,-27.89913872,68.18
VVV-2015-BLG-0149,56936.99521181,15.868,0.11,269.72393557,52.56,-27.89913525,55.55
VVV-2015-BLG-0149,56937.0349387,16.009,0.15,269.72392418,68.92,-27.89912961,57.01
VVV-2015-BLG-0149,56937.03531418,15.939,0.176,269.72391916,58.52,-27.89913513,59.05
VVV-2015-BLG-0149,56937.9908948,16.276,0.21,269.72395122,87.61,-27.89914715,98.71
VVV-2015-BLG-0149,56937.99129706,16.063,0.15,269.72395141,64.58,-27.89914146,62.1
VVV-2015-BLG-0149,56938.02607044,16.106,0.192,269.72391964,65.67,-27.89913764,69.71
VVV-2015-BLG-0149,56938.02646813,15.976,0.167,269.72392708,60.59,-27.89913851,57.99
VVV-2015-BLG-0149,56938.99527454,15.944,0.119,269.7240002,76.33,-27.89913032,75.19
VVV-2015-BLG-0149,56938.99567265,15.934,0.153,269.72397744,83.38,-27.89913752,82.55
VVV-2015-BLG-0149,56939.03072762,16.02,0.144,269.72394679,80.47,-27.89912024,80.35
VVV-2015-BLG-0149,56939.03111313,15.874,0.108,269.72395587,59.28,-27.89913999,60.94
VVV-2015-BLG-0149,56939.99080653,16.0,0.153,269.72398658,75.29,-27.89913065,81.13
VVV-2015-BLG-0149,56939.99119737,15.944,0.138,269.7239846,86.11,-27.89911951,91.62
VVV-2015-BLG-0149,56940.02670474,15.955,0.136,269.72395803,72.44,-27.89912508,70.25
VVV-2015-BLG-0149,56940.02709987,15.85,0.104,269.72394401,59.3,-27.89913542,60.76
VVV-2015-BLG-0149,56940.99064698,15.922,0.162,269.72397518,75.66,-27.89914732,82.84
VVV-2015-BLG-0149,56940.99106708,15.872,0.136,269.72397452,63.35,-27.89913863,66.22
VVV-2015-BLG-0149,56941.01054816,15.82,0.114,269.72398276,65.56,-27.89913711,65.29
VVV-2015-BLG-0149,56941.01093895,15.893,0.148,269.72396045,87.88,-27.89911948,89.13
VVV-2015-BLG-0149,56941.99099716,15.946,0.138,269.72395657,76.1,-27.89915086,77.26
VVV-2015-BLG-0149,56941.99143064,15.951,0.154,269.72396939,70.95,-27.89915064,75.43
VVV-2015-BLG-0149,56942.02665785,15.953,0.287,269.72398787,193.14,-27.89910103,188.5
VVV-2015-BLG-0149,56942.99101811,15.928,0.126,269.72395787,64.8,-27.8991556,59.97
VVV-2015-BLG-0149,56942.99145115,15.767,0.116,269.72398311,62.38,-27.89915486,65.71
VVV-2015-BLG-0149,56943.02685391,15.854,0.133,269.72395642,82.05,-27.89909564,84.93
VVV-2015-BLG-0149,56943.02725333,15.698,0.11,269.72395974,77.47,-27.8991167,72.25
VVV-2015-BLG-0149,56944.00505272,15.997,0.144,269.72399414,94.98,-27.89914306,101.44
VVV-2015-BLG-0149,56944.00544729,15.885,0.13,269.72396121,73.63,-27.89912012,82.3
VVV-2015-BLG-0149,56947.99737169,15.905,0.126,269.72398545,89.55,-27.89911736,96.14
VVV-2015-BLG-0149,56947.99776673,15.871,0.158,269.72393852,104.88,-27.89913113,113.56
VVV-2015-BLG-0149,56948.99722155,15.927,0.114,269.72394602,66.72,-27.89913832,62.44
VVV-2015-BLG-0149,56948.99760454,15.827,0.125,269.72394919,59.61,-27.89913351,59.68
VVV-2015-BLG-0149,56949.99687019,15.895,0.239,269.72396885,142.5,-27.89912023,146.24
VVV-2015-BLG-0149,56949.99726524,15.938,0.165,269.72397443,127.98,-27.89908231,144.73
VVV-2015-BLG-0149,56952.99270458,15.925,0.146,269.7239714,87.77,-27.89911495,92.51
VVV-2015-BLG-0149,56952.99308021,15.956,0.221,269.72397935,159.17,-27.8990889,159.55
VVV-2015-BLG-0149,56953.99477117,15.829,0.133,269.72395309,66.49,-27.89912426,66.99
VVV-2015-BLG-0149,56953.99522283,15.698,0.112,269.72396435,63.12,-27.89912442,62.74
VVV-2015-BLG-0149,56955.00110856,15.792,0.137,269.72394892,73.88,-27.89913091,73.06
VVV-2015-BLG-0149,56955.00149184,15.869,0.121,269.72394565,64.25,-27.89912574,67.96
VVV-2015-BLG-0149,57112.28615261,16.013,0.138,269.72392495,60.93,-27.89912057,53.88
VVV-2015-BLG-0149,57112.28672629,16.075,0.141,269.72396731,103.82,-27.89914981,100.31
VVV-2015-BLG-0149,57112.34400936,16.043,0.124,269.72391185,45.53,-27.89912382,45.65
VVV-2015-BLG-0149,57113.274368,16.004,0.135,269.72389409,47.68,-27.89913504,52.82
VVV-2015-BLG-0149,57113.27475147,16.087,0.136,269.72390031,43.74,-27.89913165,38.44
VVV-2015-BLG-0149,57113.31778902,16.086,0.129,269.72390851,33.62,-27.89913211,31.78
VVV-2015-BLG-0149,57113.31817156,16.148,0.194,269.7239055,50.48,-27.89914248,52.93
VVV-2015-BLG-0149,57113.36901143,16.039,0.182,269.72391032,56.28,-27.89914434,46.32
VVV-2015-BLG-0149,57113.36942935,15.978,0.152,269.72390678,58.64,-27.89914169,47.91
VVV-2015-BLG-0149,57166.32889004,16.152,0.201,269.72394395,73.02,-27.89914893,82.52
VVV-2015-BLG-0149,57166.32929466,15.897,0.131,269.72393217,51.44,-27.89913686,51.71
VVV-2015-BLG-0149,57166.3466066,16.441,0.235,269.72391739,101.17,-27.89913082,114.68
VVV-2015-BLG-0149,57166.34834591,16.169,0.162,269.72396158,79.69,-27.89913967,83.36
VVV-2015-BLG-0149,57166.3883637,15.907,0.149,269.72397998,105.08,-27.89913916,99.58
VVV-2015-BLG-0149,57166.39017737,15.838,0.116,269.72390551,49.28,-27.89913395,49.76
VVV-2015-BLG-0149,57166.41258834,15.897,0.115,269.72395408,73.05,-27.8991218,76.59
VVV-2015-BLG-0149,57166.41299347,15.714,0.094,269.72396834,63.17,-27.89912226,60.66
VVV-2015-BLG-0149,57174.38380833,15.255,0.753,269.7238456,313.91,-27.89907744,385.48
VVV-2015-BLG-0149,57180.11752096,16.061,0.23,269.72399,159.62,-27.89913828,147.8
VVV-2015-BLG-0149,57185.0985069,16.144,0.553,269.72397437,167.52,-27.89910295,153.82
VVV-2015-BLG-0149,57185.0994883,15.943,0.137,269.72398996,80.38,-27.89913285,77.57
VVV-2015-BLG-0149,57200.02745941,15.919,0.124,269.72400335,98.62,-27.89914057,89.28
VVV-2015-BLG-0149,57200.02803341,15.904,0.236,269.72394544,100.16,-27.89912143,102.69
VVV-2015-BLG-0149,57207.01424252,15.77,0.115,269.72397731,96.77,-27.89913525,94.56
VVV-2015-BLG-0149,57207.01462561,15.835,0.111,269.72395441,88.08,-27.89913947,83.22
VVV-2015-BLG-0149,57207.04963858,15.804,0.117,269.72397249,115.22,-27.89912383,114.47
VVV-2015-BLG-0149,57207.05002139,15.689,0.074,269.72394032,46.79,-27.89914105,51.65
VVV-2015-BLG-0149,57207.0836668,15.983,0.153,269.72395097,102.94,-27.89914606,107.16
VVV-2015-BLG-0149,57208.05062797,15.924,0.245,269.7240193,141.34,-27.8991048,136.42
VVV-2015-BLG-0149,57208.05101584,15.766,0.15,269.72401825,111.04,-27.89913336,108.45
VVV-2015-BLG-0149,57208.08621327,15.672,0.169,269.7240265,116.13,-27.89911396,114.49
VVV-2015-BLG-0149,57208.20860997,16.024,0.178,269.7239813,126.31,-27.89911735,126.28
VVV-2015-BLG-0149,57208.2090245,15.934,0.204,269.7239319,139.02,-27.89911868,166.5
VVV-2015-BLG-0149,57208.22660573,15.841,0.127,269.72397295,93.48,-27.89913031,102.62
VVV-2015-BLG-0149,57208.22702496,15.781,0.103,269.72396339,67.34,-27.89913428,74.96
VVV-2015-BLG-0149,57210.27733776,15.693,0.103,269.7239699,90.85,-27.89912055,83.66
VVV-2015-BLG-0149,57210.27772018,15.594,0.101,269.72394155,76.08,-27.89913377,71.76
VVV-2015-BLG-0149,57216.03606669,15.731,0.141,269.72396015,88.9,-27.89912346,89.6
VVV-2015-BLG-0149,57216.03646125,15.767,0.113,269.72394475,71.83,-27.89914784,74.96
VVV-2015-BLG-0149,57216.21939403,15.862,0.128,269.72399464,93.74,-27.8991541,105.54
VVV-2015-BLG-0149,57216.21979188,15.688,0.082,269.72395768,67.49,-27.89913257,79.31
VVV-2015-BLG-0149,57216.27287271,15.707,0.117,269.72394886,79.37,-27.89912041,81.81
VVV-2015-BLG-0149,57216.27328216,15.652,0.08,269.72395223,67.13,-27.89913075,66.17
VVV-2015-BLG-0149,57218.98914988,15.816,0.151,269.7239393,99.56,-27.89914249,81.86
VVV-2015-BLG-0149,57218.98953217,15.63,0.113,269.72398238,88.5,-27.89914268,72.41
VVV-2015-BLG-0149,57226.00804955,15.808,0.198,269.72397275,125.78,-27.89909818,136.03
VVV-2015-BLG-0149,57226.0084253,15.54,0.126,269.72396311,82.58,-27.89912462,86.76
VVV-2015-BLG-0149,57226.06918426,15.657,0.119,269.72394037,90.16,-27.89910043,94.62
VVV-2015-BLG-0149,57226.06958971,15.578,0.12,269.72391925,104.87,-27.89911905,92.32
VVV-2015-BLG-0149,57226.15642153,15.847,0.134,269.72394791,78.72,-27.89912408,79.32
VVV-2015-BLG-0149,57226.15683646,15.472,0.109,269.72394103,75.31,-27.89912431,77.72
VVV-2015-BLG-0149,57226.19281069,15.636,0.103,269.7239651,69.46,-27.89913973,72.62
VVV-2015-BLG-0149,57226.19322146,15.585,0.079,269.72392861,54.4,-27.89912601,62.72
VVV-2015-BLG-0149,57226.22825173,15.647,0.093,269.72392686,56.62,-27.89913971,54.88
VVV-2015-BLG-0149,57226.22862711,15.48,0.079,269.72393014,56.83,-27.89913149,59.25
VVV-2015-BLG-0149,57226.97462004,15.546,0.09,269.7239216,45.83,-27.89913638,52.51
VVV-2015-BLG-0149,57226.9749958,15.669,0.095,269.7239238,46.2,-27.89913809,57.16
VVV-2015-BLG-0149,57227.0086217,15.71,0.117,269.72390777,49.36,-27.89915126,39.02
VVV-2015-BLG-0149,57227.00902962,15.706,0.141,269.72388752,47.73,-27.89912836,42.98
VVV-2015-BLG-0149,57227.14398964,15.589,0.078,269.72391938,37.15,-27.8991368,39.01
VVV-2015-BLG-0149,57227.1444198,15.504,0.07,269.72390039,38.3,-27.89912867,38.33
VVV-2015-BLG-0149,57227.18083446,15.718,0.087,269.72390086,30.85,-27.89912856,32.82
VVV-2015-BLG-0149,57227.18122651,15.703,0.094,269.72389602,30.69,-27.89913226,33.79
VVV-2015-BLG-0149,57227.22904044,15.562,0.115,269.72392639,39.2,-27.89913981,41.91
VVV-2015-BLG-0149,57227.22951074,15.627,0.117,269.7239173,36.77,-27.89914034,40.67
VVV-2015-BLG-0149,57227.97917251,15.87,0.235,269.72397854,158.58,-27.89911534,153.72
VVV-2015-BLG-0149,57227.97955694,15.694,0.124,269.72395175,88.69,-27.89913246,88.22
VVV-2015-BLG-0149,57228.0141307,15.66,0.146,269.72397318,111.86,-27.89912029,112.72
VVV-2015-BLG-0149,57228.01452521,15.481,0.106,269.72396803,80.23,-27.89912709,71.28
VVV-2015-BLG-0149,57228.14121803,15.672,0.151,269.72397429,94.1,-27.89911911,97.25
VVV-2015-BLG-0149,57228.14163219,15.416,0.09,269.72394184,67.24,-27.89913502,66.14
VVV-2015-BLG-0149,57228.17852988,15.645,0.083,269.72392666,57.19,-27.89913285,57.59
VVV-2015-BLG-0149,57228.1789406,15.606,0.15,269.72397267,98.29,-27.89912399,94.74
VVV-2015-BLG-0149,57228.21501075,15.587,0.092,269.72392946,48.64,-27.89914223,46.78
VVV-2015-BLG-0149,57228.2154105,15.572,0.071,269.72393763,47.37,-27.89913748,48.78
VVV-2015-BLG-0149,57228.97097492,15.653,0.117,269.72395198,77.6,-27.89913918,72.29
VVV-2015-BLG-0149,57228.97135789,15.495,0.105,269.72393632,62.77,-27.89913849,66.26
VVV-2015-BLG-0149,57229.00544233,15.571,0.109,269.72392793,51.21,-27.89912734,54.5
VVV-2015-BLG-0149,57229.00584383,15.624,0.109,269.7239275,65.78,-27.89912771,63.22
VVV-2015-BLG-0149,57229.14284846,15.751,0.123,269.72391503,38.87,-27.89913318,47.08
VVV-2015-BLG-0149,57229.14326555,15.635,0.12,269.72391597,44.78,-27.89912712,49.23
VVV-2015-BLG-0149,57229.17998483,15.616,0.097,269.72392749,38.97,-27.89913553,41.2
VVV-2015-BLG-0149,57229.18041285,15.698,0.091,269.7239042,40.54,-27.89912607,37.91
VVV-2015-BLG-0149,57229.21138673,15.614,0.104,269.72391377,39.41,-27.8991461,40.18
VVV-2015-BLG-0149,57229.21182003,15.479,0.094,269.72392869,46.81,-27.89914031,48.33
VVV-2015-BLG-0149,57230.21019286,15.619,0.107,269.72390924,39.99,-27.89914128,37.07
VVV-2015-BLG-0149,57230.21060895,15.55,0.112,269.72391066,39.12,-27.89914139,37.5
VVV-2015-BLG-0149,57234.1523663,15.573,0.06,269.72390991,39.57,-27.89913715,39.96
VVV-2015-BLG-0149,57234.152783,15.481,0.069,269.7239312,47.93,-27.89913727,45.52
VVV-2015-BLG-0149,57234.98517508,15.795,0.126,269.72390141,45.38,-27.89914896,40.41
VVV-2015-BLG-0149,57234.98558234,15.627,0.145,269.7239164,40.67,-27.89914013,40.84
VVV-2015-BLG-0149,57236.0083639,15.673,0.108,269.72390873,30.41,-27.89913643,31.52
VVV-2015-BLG-0149,57236.00869317,15.522,0.091,269.72389228,31.63,-27.89914132,28.01
VVV-2015-BLG-0149,57236.98504279,15.497,0.076,269.72390263,36.19,-27.89913874,35.82
VVV-2015-BLG-0149,57236.98539168,15.53,0.092,269.72391291,41.0,-27.89913751,40.37
VVV-2015-BLG-0149,57237.01821547,15.466,0.084,269.72393432,48.94,-27.89913677,51.97
VVV-2015-BLG-0149,57237.0185533,15.51,0.099,269.72394129,63.12,-27.89914402,65.41
VVV-2015-BLG-0149,57237.0503533,15.473,0.079,269.7239272,45.55,-27.89913034,49.72
VVV-2015-BLG-0149,57237.0507077,15.401,0.077,269.72392246,45.27,-27.89913241,45.73
VVV-2015-BLG-0149,57238.14717535,15.701,0.135,269.72391452,54.53,-27.89912786,62.55
VVV-2015-BLG-0149,57238.14754618,15.585,0.133,269.7239063,38.45,-27.89914405,43.04
VVV-2015-BLG-0149,57238.19747252,15.416,0.097,269.72391593,43.89,-27.89913665,43.22
VVV-2015-BLG-0149,57238.19782345,15.453,0.092,269.72392169,46.88,-27.89914603,47.7
VVV-2015-BLG-0149,57238.98929559,15.468,0.09,269.72395069,72.41,-27.89912939,68.12
VVV-2015-BLG-0149,57238.98961608,15.438,0.097,269.72393809,66.49,-27.89912379,67.74
VVV-2015-BLG-0149,57239.01989898,15.4,0.08,269.72392037,37.41,-27.89913216,39.06
VVV-2015-BLG-0149,57239.02081783,15.48,0.102,269.7239086,31.45,-27.89913601,34.37
VVV-2015-BLG-0149,57239.05653897,15.537,0.094,269.72393513,54.24,-27.89914159,53.37
VVV-2015-BLG-0149,57239.05686104,15.439,0.067,269.72393249,44.09,-27.89913471,46.77
VVV-2015-BLG-0149,57240.18429827,15.299,0.066,269.72394846,52.55,-27.89912524,54.6
VVV-2015-BLG-0149,57240.1846174,15.329,0.071,269.72392447,42.68,-27.89914263,42.75
VVV-2015-BLG-0149,57240.98014909,15.566,0.256,269.7240152,167.57,-27.89911505,145.14
VVV-2015-BLG-0149,57240.98051246,15.431,0.183,269.72395527,121.92,-27.89912009,113.06
VVV-2015-BLG-0149,57241.01454118,15.58,0.251,269.72393204,80.22,-27.89913405,85.01
VVV-2015-BLG-0149,57241.01490522,15.463,0.102,269.7239198,44.56,-27.89913441,44.13
VVV-2015-BLG-0149,57241.14119895,15.383,0.077,269.7239101,40.73,-27.89913584,40.65
VVV-2015-BLG-0149,57241.14154986,15.385,0.054,269.7239104,30.15,-27.89913789,29.82
VVV-2015-BLG-0149,57242.00951826,15.275,0.124,269.72395788,87.24,-27.89911491,81.32
VVV-2015-BLG-0149,57242.00985995,15.271,0.1,269.72394179,71.43,-27.89911431,72.47
VVV-2015-BLG-0149,57242.03898207,15.402,0.134,269.72400565,145.33,-27.89911072,130.73
VVV-2015-BLG-0149,57242.0393749,15.477,0.151,269.72395212,115.06,-27.89909621,117.26
VVV-2015-BLG-0149,57242.07685701,15.136,0.13,269.72398945,106.6,-27.89906085,106.31
VVV-2015-BLG-0149,57242.11431343,15.453,0.096,269.7239034,78.11,-27.8991267,83.51
VVV-2015-BLG-0149,57242.11464446,15.419,0.083,269.72389315,54.84,-27.89913854,68.2
VVV-2015-BLG-0149,57244.97145936,15.254,0.088,269.72393459,67.49,-27.89913232,72.09
VVV-2015-BLG-0149,57244.9718035,15.136,0.065,269.72393673,62.17,-27.89913097,58.33
VVV-2015-BLG-0149,57245.01384001,15.16,0.061,269.72391569,46.12,-27.89912787,45.44
VVV-2015-BLG-0149,57245.01420406,15.272,0.071,269.72391359,46.61,-27.89912228,53.72
VVV-2015-BLG-0149,57245.14397496,15.199,0.127,269.7239298,82.78,-27.89911241,88.7
VVV-2015-BLG-0149,57245.14429553,15.246,0.118,269.7239341,77.55,-27.89913067,77.78
VVV-2015-BLG-0149,57245.17396942,15.142,0.081,269.72392839,68.03,-27.89913191,64.46
VVV-2015-BLG-0149,57245.17427516,15.105,0.071,269.72394056,63.97,-27.89911293,62.04
VVV-2015-BLG-0149,57245.20805907,15.13,0.061,269.72391915,53.36,-27.8991153,54.86
VVV-2015-BLG-0149,57245.20841555,15.196,0.119,269.72393473,98.61,-27.89911822,96.0
VVV-2015-BLG-0149,57245.99699056,14.975,0.105,269.72393133,81.56,-27.89911805,84.34
VVV-2015-BLG-0149,57245.99734635,15.04,0.138,269.7239414,96.88,-27.89912212,93.39
VVV-2015-BLG-0149,57246.09674976,15.037,0.116,269.72391643,71.3,-27.89910944,76.73
VVV-2015-BLG-0149,57246.09708955,15.1,0.159,269.72395585,94.03,-27.89911483,96.49
VVV-2015-BLG-0149,57246.98555635,15.025,0.074,269.72391737,63.82,-27.89912577,59.07
VVV-2015-BLG-0149,57246.98588139,15.054,0.082,269.7239337,63.13,-27.89913564,61.58
VVV-2015-BLG-0149,57247.01908808,14.585,0.27,269.72399593,168.13,-27.89909222,212.39
VVV-2015-BLG-0149,57247.01945931,15.719,0.568,269.72393724,344.87,-27.89913967,372.98
VVV-2015-BLG-0149,57247.98580396,14.875,0.044,269.72389291,22.69,-27.89913745,21.51
VVV-2015-BLG-0149,57247.98614316,14.896,0.058,269.72390339,32.24,-27.89913565,31.23
VVV-2015-BLG-0149,57248.08431948,14.949,0.07,269.72390063,51.01,-27.89912388,57.44
VVV-2015-BLG-0149,57248.08469178,14.897,0.092,269.72392436,67.18,-27.89913108,63.12
VVV-2015-BLG-0149,57248.11705485,14.897,0.088,269.7239063,55.13,-27.89912686,61.48
VVV-2015-BLG-0149,57248.11739225,14.921,0.17,269.72397925,143.03,-27.89905448,153.19
VVV-2015-BLG-0149,57248.14788729,14.88,0.089,269.72392745,67.12,-27.89914181,64.76
VVV-2015-BLG-0149,57248.14900256,14.902,0.08,269.7239309,53.3,-27.8991291,51.56
VVV-2015-BLG-0149,57248.18629222,14.856,0.062,269.72390645,43.41,-27.8991226,46.68
VVV-2015-BLG-0149,57248.18661092,14.84,0.076,269.72393248,59.92,-27.89913028,57.7
VVV-2015-BLG-0149,57248.98413103,14.802,0.066,269.72390646,40.24,-27.89913216,39.88
VVV-2015-BLG-0149,57248.98449419,14.768,0.044,269.72391163,33.0,-27.89913651,32.32
VVV-2015-BLG-0149,57250.99257178,14.563,0.06,269.72390566,32.84,-27.89912432,32.98
VVV-2015-BLG-0149,57250.99293682,14.607,0.076,269.72390319,49.75,-27.89912297,43.98
VVV-2015-BLG-0149,57251.09716759,14.637,0.076,269.72390499,41.23,-27.89911095,49.25
VVV-2015-BLG-0149,57251.09752398,14.537,0.047,269.7238973,31.77,-27.89913555,32.12
VVV-2015-BLG-0149,57251.13805469,14.589,0.069,269.72390983,47.47,-27.89911738,52.12
VVV-2015-BLG-0149,57251.13842983,14.508,0.059,269.72392466,49.16,-27.89912708,53.99
VVV-2015-BLG-0149,57251.17135515,14.399,0.172,269.72391899,103.75,-27.89906769,96.21
VVV-2015-BLG-0149,57251.99923336,14.587,0.039,269.7238995,26.63,-27.89913153,26.25
VVV-2015-BLG-0149,57251.99961739,14.619,0.04,269.72390177,23.78,-27.899128,27.36
VVV-2015-BLG-0149,57252.07484802,14.603,0.109,269.72389901,72.43,-27.89911563,71.79
VVV-2015-BLG-0149,57252.07524963,14.572,0.117,269.72389966,69.23,-27.89910822,65.07
VVV-2015-BLG-0149,57252.11564168,14.574,0.069,269.72390984,46.87,-27.89912644,53.24
VVV-2015-BLG-0149,57252.11600532,14.669,0.06,269.72390637,44.88,-27.89914231,44.37
VVV-2015-BLG-0149,57252.14833259,14.622,0.043,269.72390446,33.92,-27.89913096,36.43
VVV-2015-BLG-0149,57252.14869819,14.616,0.053,269.7239082,39.18,-27.89914023,39.94
VVV-2015-BLG-0149,57253.07235452,14.754,0.073,269.72391483,48.88,-27.8991281,47.16
VVV-2015-BLG-0149,57253.07272974,14.771,0.054,269.72390126,37.99,-27.89913065,38.65
VVV-2015-BLG-0149,57253.11372619,14.808,0.057,269.72390583,42.32,-27.89912855,44.22
VVV-2015-BLG-0149,57253.11408933,14.74,0.04,269.72389926,22.36,-27.89913101,22.27
VVV-2015-BLG-0149,57253.16396113,14.738,0.074,269.72390418,53.63,-27.89911808,56.43
VVV-2015-BLG-0149,57253.16433698,14.734,0.104,269.72391813,61.64,-27.89912041,61.23
VVV-2015-BLG-0149,57254.98902474,15.025,0.067,269.72388386,26.13,-27.89913135,22.55
VVV-2015-BLG-0149,57254.98937899,15.009,0.067,269.72389421,26.5,-27.89913304,24.1
VVV-2015-BLG-0149,57255.11156776,15.068,0.068,269.7239166,53.47,-27.89912902,53.4
VVV-2015-BLG-0149,57255.11190205,15.041,0.071,269.72391991,49.97,-27.89913493,44.54
VVV-2015-BLG-0149,57255.14814986,14.988,0.096,269.72393253,58.96,-27.89912092,60.12
VVV-2015-BLG-0149,57255.1484899,15.057,0.119,269.7239387,86.28,-27.89912373,81.98
VVV-2015-BLG-0149,57262.11957272,15.452,0.091,269.72395831,58.36,-27.89912973,55.13
VVV-2015-BLG-0149,57262.11991556,15.485,0.09,269.72395254,52.33,-27.89914019,58.19
VVV-2015-BLG-0149,57265.02254144,15.606,0.103,269.72394732,58.46,-27.89913168,58.0
VVV-2015-BLG-0149,57265.02292446,15.578,0.091,269.72394843,49.12,-27.8991451,46.53
VVV-2015-BLG-0149,57265.05775307,15.6,0.09,269.72390994,40.91,-27.8991309,36.87
VVV-2015-BLG-0149,57265.05811639,15.562,0.056,269.72391374,33.4,-27.89914098,33.47
VVV-2015-BLG-0149,57265.09085755,15.637,0.091,269.72392262,43.35,-27.89913001,43.26
VVV-2015-BLG-0149,57265.09121503,15.784,0.09,269.72392699,60.55,-27.8991408,57.06
VVV-2015-BLG-0149,57265.13551752,15.833,0.151,269.72393695,86.8,-27.8991239,82.39
VVV-2015-BLG-0149,57265.13588154,15.518,0.089,269.72393519,53.78,-27.89914368,50.31
VVV-2015-BLG-0149,57268.02203406,15.878,0.111,269.72388965,36.09,-27.89913548,32.51
VVV-2015-BLG-0149,57268.02242175,15.819,0.103,269.72390292,28.31,-27.89914355,28.2
VVV-2015-BLG-0149,57268.05790879,15.781,0.116,269.72390712,39.3,-27.89913169,38.66
VVV-2015-BLG-0149,57268.05822734,15.897,0.127,269.72390826,43.35,-27.8991524,45.2
VVV-2015-BLG-0149,57268.08877792,15.731,0.115,269.72393348,55.78,-27.89914327,50.06
VVV-2015-BLG-0149,57268.08911579,15.667,0.081,269.72390961,37.47,-27.89913979,35.72
VVV-2015-BLG-0149,57268.12066466,15.723,0.099,269.72392666,57.42,-27.89913292,59.83
VVV-2015-BLG-0149,57268.12098569,15.79,0.12,269.72391294,44.85,-27.89914792,49.91
VVV-2015-BLG-0149,57269.05997928,15.794,0.091,269.72392337,49.31,-27.89914323,50.72
VVV-2015-BLG-0149,57269.06031041,15.789,0.078,269.72391929,46.09,-27.89913895,43.34
VVV-2015-BLG-0149,57269.09476035,15.648,0.097,269.72395059,65.97,-27.89913856,64.15
VVV-2015-BLG-0149,57269.09508652,15.618,0.101,269.72396128,60.96,-27.89913841,65.27
VVV-2015-BLG-0149,57269.12939175,15.639,0.092,269.72395034,73.5,-27.89912408,71.16
VVV-2015-BLG-0149,57269.12973677,15.714,0.088,269.72393371,55.1,-27.8991398,59.55
VVV-2015-BLG-0149,57270.02832563,15.801,0.112,269.72395115,56.86,-27.89913664,66.14
VVV-2015-BLG-0149,57270.02869357,15.702,0.076,269.72392796,37.5,-27.89914724,40.3
VVV-2015-BLG-0149,57270.0606823,15.721,0.067,269.72391765,36.02,-27.89913516,35.09
VVV-2015-BLG-0149,57270.06101568,15.877,0.104,269.72390566,44.17,-27.89914375,47.6
VVV-2015-BLG-0149,57270.09195921,15.73,0.092,269.72392489,53.11,-27.89913466,51.21
VVV-2015-BLG-0149,57270.09231287,15.693,0.072,269.72391149,45.32,-27.89913689,46.05
VVV-2015-BLG-0149,57271.02875358,15.948,0.115,269.72389726,36.65,-27.89914197,35.65
VVV-2015-BLG-0149,57271.02911182,15.895,0.126,269.72392751,45.31,-27.89913905,42.62
VVV-2015-BLG-0149,57271.06063867,15.826,0.14,269.72390407,39.46,-27.8991345,46.7
VVV-2015-BLG-0149,57271.06099694,15.756,0.089,269.72392019,44.63,-27.8991418,47.49
VVV-2015-BLG-0149,57271.09244186,15.645,0.114,269.72396914,76.06,-27.89913975,71.66
VVV-2015-BLG-0149,57271.09279032,15.762,0.108,269.72393861,63.12,-27.89915017,59.52
VVV-2015-BLG-0149,57271.12294585,15.57,0.127,269.72397614,87.53,-27.89909841,109.72
VVV-2015-BLG-0149,57271.12328229,15.877,0.182,269.72395898,108.65,-27.89911223,137.13
VVV-2015-BLG-0149,57272.04201956,15.737,0.172,269.72400486,119.62,-27.89913634,117.59
VVV-2015-BLG-0149,57275.02747395,15.841,0.127,269.72395128,79.65,-27.8991274,88.88
VVV-2015-BLG-0149,57275.02783249,15.983,0.158,269.72395199,96.76,-27.89914045,98.34
VVV-2015-BLG-0149,57275.08560626,15.851,0.226,269.72397975,142.29,-27.89910703,150.61
VVV-2015-BLG-0149,57275.08594132,15.682,0.122,269.72395923,97.98,-27.89914603,98.02
VVV-2015-BLG-0149,57276.00030696,15.728,0.094,269.72394706,60.12,-27.89913607,61.05
VVV-2015-BLG-0149,57276.0006701,15.829,0.108,269.72395766,67.21,-27.89914523,73.77
VVV-2015-BLG-0149,57589.20389765,16.213,0.136,269.72391213,49.03,-27.89912998,48.4
VVV-2015-BLG-0149,57589.20430433,16.189,0.198,269.72389558,63.78,-27.89913467,61.27
VVV-2015-BLG-0149,57925.29871806,16.051,0.212,269.72400134,110.3,-27.89912045,128.67
VVV-2015-BLG-0149,57925.29904146,15.969,0.192,269.72400791,148.62,-27.89913602,161.07
VVV-2015-BLG-0149,57933.28288364,15.889,0.195,269.7240119,141.13,-27.89915651,143.84
VVV-2015-BLG-0149,58239.3938941,16.013,0.161,269.72394415,60.28,-27.8991572,68.14
VVV-2015-BLG-0149,58239.39428533,16.063,0.12,269.7239333,50.63,-27.89914302,44.61
VVV-2015-BLG-0149,58264.13549611,16.196,0.178,269.72399784,139.88,-27.89912613,131.84
VVV-2015-BLG-0149,58264.13586702,16.103,0.19,269.72396658,111.74,-27.89915047,113.5
VVV-2015-BLG-0149,58264.31385866,16.261,0.249,269.72398913,127.69,-27.8991213,133.12
VVV-2015-BLG-0149,58264.31423528,16.127,0.167,269.72396008,90.58,-27.89916724,97.61
VVV-2015-BLG-0149,58328.14009515,16.176,0.194,269.72398278,113.44,-27.89910609,138.87
VVV-2015-BLG-0149,58330.05418193,16.077,0.213,269.7239301,74.61,-27.89914437,71.36
VVV-2015-BLG-0149,58330.05457167,16.221,0.204,269.72394771,66.68,-27.89915342,71.0
VVV-2015-BLG-0149,58341.99842213,16.258,0.202,269.72390445,66.72,-27.8991337,63.99
VVV-2015-BLG-0149,58343.99775801,15.97,0.146,269.72398245,96.6,-27.89914466,87.46
VVV-2015-BLG-0149,58343.99814633,15.874,0.107,269.72397051,67.02,-27.8991519,61.96
VVV-2015-BLG-0149,58344.98862444,16.012,0.144,269.72393458,56.94,-27.8991426,51.94
VVV-2015-BLG-0149,58344.98894895,15.981,0.171,269.72394737,59.36,-27.89914865,51.91
VVV-2015-BLG-0149,58345.99005377,16.03,0.173,269.72395708,75.97,-27.89914863,71.51
VVV-2015-BLG-0149,58345.99041736,15.895,0.131,269.72395079,60.32,-27.89916641,51.48
VVV-2015-BLG-0149,58357.06489109,16.107,0.182,269.7239592,114.82,-27.89913925,105.34
VVV-2015-BLG-0149,58357.0652793,16.268,0.302,269.72395942,163.27,-27.89914713,176.72
VVV-2015-BLG-0149,58359.04682739,15.926,0.133,269.72392581,61.6,-27.89913237,56.39
VVV-2015-BLG-0149,58359.04723111,16.009,0.101,269.72393449,59.07,-27.8991558,58.07
VVV-2015-BLG-0149,58368.04717631,16.088,0.163,269.72400889,79.69,-27.89914954,79.38
VVV-2015-BLG-0149,58368.04755237,16.037,0.155,269.7239825,79.59,-27.89916376,74.78
VVV-2013-BLG-0114,55423.14393939,14.901,0.038,265.6348765,19.32,-29.52198229,20.88
VVV-2013-BLG-0114,55423.14437712,14.958,0.038,265.63487289,23.65,-29.52199313,22.07
VVV-2013-BLG-0114,55777.13064195,14.936,0.044,265.63487157,13.68,-29.5219834,14.0
VVV-2013-BLG-0114,55777.13107543,14.9,0.046,265.63487153,15.21,-29.52198824,15.67
VVV-2013-BLG-0114,55778.19256078,14.923,0.052,265.63487134,30.76,-29.52199016,28.74
VVV-2013-BLG-0114,55778.19303294,14.93,0.037,265.63487192,21.41,-29.52198587,21.06
VVV-2013-BLG-0114,55794.12100641,14.863,0.039,265.63487378,23.35,-29.52198875,24.47
VVV-2013-BLG-0114,55794.12146028,14.937,0.039,265.63486546,25.08,-29.5219917,29.47
VVV-2013-BLG-0114,55806.14881443,14.966,0.061,265.63486746,31.51,-29.5219789,31.47
VVV-2013-BLG-0114,55806.14922789,14.971,0.038,265.63488075,23.16,-29.52198511,21.32
VVV-2013-BLG-0114,55820.1016269,14.935,0.049,265.63487833,21.44,-29.52198941,18.0
VVV-2013-BLG-0114,55820.1020851,14.912,0.039,265.63486958,18.75,-29.5219885,17.66
VVV-2013-BLG-0114,55830.02239246,14.923,0.036,265.6348779,22.8,-29.52199023,23.4
VVV-2013-BLG-0114,55830.02281226,15.116,0.099,265.63487302,60.52,-29.52198943,58.84
VVV-2013-BLG-0114,55844.02183378,14.949,0.049,265.63488285,27.89,-29.5219795,23.45
VVV-2013-BLG-0114,55844.02222823,14.95,0.035,265.63486979,21.62,-29.52198958,20.62
VVV-2013-BLG-0114,55849.02387118,15.072,0.185,265.63487885,127.33,-29.52200206,146.81
VVV-2013-BLG-0114,55987.37350931,14.869,0.033,265.63487001,15.24,-29.5219924,15.36
VVV-2013-BLG-0114,55987.37388534,14.94,0.038,265.63487243,19.37,-29.52197914,20.2
VVV-2013-BLG-0114,55999.37300252,14.911,0.034,265.63487251,19.44,-29.52198882,19.38
VVV-2013-BLG-0114,55999.37340645,14.906,0.039,265.63487077,19.34,-29.52198752,16.71
VVV-2013-BLG-0114,56016.37804151,14.954,0.05,265.634875,33.31,-29.52198241,35.58
VVV-2013-BLG-0114,56016.3784918,14.974,0.042,265.63487111,33.81,-29.52198567,31.21
VVV-2013-BLG-0114,56024.26079198,15.057,0.081,265.63486788,34.12,-29.52198078,32.96
VVV-2013-BLG-0114,56024.26119746,14.901,0.034,265.6348747,15.95,-29.5219842,14.36
VVV-2013-BLG-0114,56035.25659391,14.928,0.056,265.63487852,20.68,-29.52198227,19.67
VVV-2013-BLG-0114,56035.25699335,14.996,0.051,265.63488307,19.16,-29.52198267,20.53
VVV-2013-BLG-0114,56035.2673351,14.957,0.038,265.63487429,13.35,-29.52198728,13.73
VVV-2013-BLG-0114,56035.26821179,14.923,0.047,265.63487089,14.84,-29.52198666,13.77
VVV-2013-BLG-0114,56035.29640863,14.929,0.081,265.63487401,23.65,-29.5219868,22.61
VVV-2013-BLG-0114,56035.29695262,14.904,0.05,265.63486927,16.53,-29.52198663,15.03
VVV-2013-BLG-0114,56036.30044658,14.919,0.037,265.6348724,16.8,-29.52198922,16.78
VVV-2013-BLG-0114,56036.30091889,14.909,0.032,265.63487202,18.65,-29.52198458,18.09
VVV-2013-BLG-0114,56036.31583062,14.922,0.039,265.63487557,16.73,-29.52199087,16.09
VVV-2013-BLG-0114,56036.31628119,14.934,0.041,265.63487372,12.65,-29.52199089,13.71
VVV-2013-BLG-0114,56036.38503563,14.912,0.048,265.63486785,27.96,-29.52199628,29.48
VVV-2013-BLG-0114,56036.3855504,14.916,0.039,265.63487322,21.45,-29.52198703,21.89
VVV-2013-BLG-0114,56036.39751531,14.949,0.038,265.63487585,16.35,-29.52198356,16.73
VVV-2013-BLG-0114,56036.39801221,14.917,0.033,265.63487292,15.37,-29.52198635,17.24
VVV-2013-BLG-0114,56039.25824562,14.92,0.044,265.63486972,14.96,-29.52198682,15.35
VVV-2013-BLG-0114,56039.25862861,14.911,0.047,265.63487209,17.97,-29.52198487,18.65
VVV-2013-BLG-0114,56046.27899972,14.934,0.032,265.63488222,22.59,-29.52198875,20.65
VVV-2013-BLG-0114,56046.27941278,14.92,0.032,265.63487737,19.79,-29.52199051,18.7
VVV-2013-BLG-0114,56047.23175974,14.9,0.04,265.63487287,20.77,-29.52198562,19.56
VVV-2013-BLG-0114,56047.23216483,15.443,0.065,265.634897,33.04,-29.52197618,29.8
VVV-2013-BLG-0114,56086.15208411,15.062,0.076,265.6348774,39.5,-29.52198346,36.42
VVV-2013-BLG-0114,56086.15253223,14.978,0.049,265.63487431,29.15,-29.52198562,32.79
VVV-2013-BLG-0114,56090.1230809,14.905,0.041,265.63486995,13.12,-29.52198883,14.56
VVV-2013-BLG-0114,56090.12351232,14.918,0.032,265.63486708,13.78,-29.52198883,14.61
VVV-2013-BLG-0114,56093.18808162,14.89,0.047,265.63487559,18.98,-29.52199437,23.07
VVV-2013-BLG-0114,56093.1885964,14.888,0.039,265.6348738,14.96,-29.52199128,20.03
VVV-2013-BLG-0114,56096.14753655,14.94,0.036,265.63487852,20.32,-29.52198787,17.6
VVV-2013-BLG-0114,56096.14798387,14.953,0.035,265.634879,19.4,-29.52199742,21.22
VVV-2013-BLG-0114,56109.09654557,15.039,0.074,265.63488213,22.7,-29.5219918,19.19
VVV-2013-BLG-0114,56109.09699408,14.915,0.057,265.63487028,20.66,-29.52198765,17.98
VVV-2013-BLG-0114,56114.177359,15.033,0.084,265.63487971,48.1,-29.52199533,44.99
VVV-2013-BLG-0114,56114.17779991,14.919,0.056,265.63486935,41.04,-29.52199107,30.9
VVV-2013-BLG-0114,56123.16053829,14.902,0.036,265.6348727,22.21,-29.52198612,24.87
VVV-2013-BLG-0114,56123.16095117,14.952,0.038,265.63487315,21.7,-29.52199172,22.08
VVV-2013-BLG-0114,56125.09834929,14.949,0.049,265.63486399,32.28,-29.5219848,34.71
VVV-2013-BLG-0114,56125.09876331,14.996,0.056,265.63487223,36.31,-29.52199377,39.36
VVV-2013-BLG-0114,56126.02435748,14.935,0.04,265.63487515,23.83,-29.52198604,27.33
VVV-2013-BLG-0114,56126.02475182,14.888,0.038,265.63487321,26.22,-29.52198658,24.85
VVV-2013-BLG-0114,56126.99136911,14.983,0.047,265.634878,31.34,-29.5219928,25.61
VVV-2013-BLG-0114,56126.99176621,14.927,0.037,265.63487399,19.7,-29.52199326,17.88
VVV-2013-BLG-0114,56127.98133923,14.963,0.073,265.63487503,44.73,-29.52198703,42.46
VVV-2013-BLG-0114,56127.98172763,15.042,0.088,265.63487198,62.93,-29.52200878,51.18
VVV-2013-BLG-0114,56128.19463208,15.089,0.095,265.63486644,49.73,-29.52199427,51.81
VVV-2013-BLG-0114,56128.19503688,15.457,0.431,265.63488158,247.12,-29.52202284,208.75
VVV-2013-BLG-0114,56130.15922641,14.92,0.035,265.63486824,20.69,-29.52198726,23.85
VVV-2013-BLG-0114,56130.15962132,14.908,0.041,265.6348741,24.13,-29.52198523,28.06
VVV-2013-BLG-0114,56130.99109949,15.063,0.058,265.63487392,40.24,-29.52198634,32.46
VVV-2013-BLG-0114,56130.99147522,15.011,0.041,265.63487474,27.69,-29.52198508,26.22
VVV-2013-BLG-0114,56132.0676323,14.953,0.043,265.63487517,35.64,-29.52199136,31.14
VVV-2013-BLG-0114,56132.06805217,15.023,0.054,265.63487649,40.72,-29.52198406,37.84
VVV-2013-BLG-0114,56135.03909645,14.887,0.041,265.63487386,21.28,-29.52198872,19.86
VVV-2013-BLG-0114,56135.03950022,14.887,0.035,265.6348746,19.11,-29.52198911,20.32
VVV-2013-BLG-0114,56140.03307897,14.939,0.038,265.63487488,30.05,-29.52198569,31.24
VVV-2013-BLG-0114,56140.03354048,14.956,0.045,265.63487301,28.86,-29.52199139,30.95
VVV-2013-BLG-0114,56141.12451293,14.965,0.05,265.63487119,33.31,-29.52198878,36.06
VVV-2013-BLG-0114,56141.12490783,14.919,0.034,265.63486744,23.62,-29.52199032,22.18
VVV-2013-BLG-0114,56144.12396812,14.955,0.043,265.63486883,30.39,-29.52198919,28.82
VVV-2013-BLG-0114,56144.12436692,15.052,0.085,265.63487521,63.64,-29.52200234,78.97
VVV-2013-BLG-0114,56148.10521865,14.927,0.036,265.63487305,13.31,-29.52198931,15.17
VVV-2013-BLG-0114,56148.10560753,14.929,0.038,265.6348736,16.64,-29.521985,16.25
VVV-2013-BLG-0114,56153.9925399,14.938,0.04,265.63487407,20.06,-29.52198336,20.72
VVV-2013-BLG-0114,56153.99294054,14.843,0.03,265.63488064,18.63,-29.52198658,20.36
VVV-2013-BLG-0114,56157.14701095,15.137,0.115,265.63487353,85.83,-29.52198762,93.84
VVV-2013-BLG-0114,56157.14739951,15.073,0.125,265.63486576,81.56,-29.52201394,90.13
VVV-2013-BLG-0114,56168.14624745,14.975,0.072,265.63487174,45.65,-29.52198492,45.27
VVV-2013-BLG-0114,56168.14662747,14.922,0.07,265.63488295,43.64,-29.52200108,48.42
VVV-2013-BLG-0114,56169.11606838,14.952,0.06,265.63487419,29.48,-29.52198745,27.47
VVV-2013-BLG-0114,56169.11645784,14.935,0.049,265.6348734,16.07,-29.52198688,17.64
VVV-2013-BLG-0114,56182.06998751,15.428,0.092,265.63487376,45.42,-29.52200771,39.64
VVV-2013-BLG-0114,56182.07043376,14.948,0.047,265.63487166,20.3,-29.52199106,21.29
VVV-2013-BLG-0114,56183.00230587,15.175,0.077,265.63488139,30.52,-29.5219977,31.55
VVV-2013-BLG-0114,56183.00275216,14.999,0.044,265.63487541,22.25,-29.52198778,22.12
VVV-2013-BLG-0114,56195.0129006,14.952,0.037,265.63487159,15.43,-29.52198973,13.94
VVV-2013-BLG-0114,56195.0133101,14.943,0.049,265.63487552,19.97,-29.52198981,21.11
VVV-2013-BLG-0114,56195.99770793,14.892,0.047,265.63487369,23.11,-29.52199038,17.86
VVV-2013-BLG-0114,56195.99810561,14.945,0.044,265.63487436,16.26,-29.52198605,15.61
VVV-2013-BLG-0114,56197.07096281,14.972,0.053,265.63487952,36.85,-29.52198513,29.34
VVV-2013-BLG-0114,56197.07174369,15.009,0.068,265.63488889,39.4,-29.52199772,35.94
VVV-2013-BLG-0114,56213.02569538,15.023,0.116,265.63487463,64.9,-29.52199062,61.12
VVV-2013-BLG-0114,56213.02611012,15.084,0.088,265.63488015,44.9,-29.52200853,53.03
VVV-2013-BLG-0114,56370.35278549,14.679,0.069,265.63487445,37.55,-29.52198218,40.51
VVV-2013-BLG-0114,56370.35319055,14.67,0.032,265.63487417,17.79,-29.52199328,18.8
VVV-2013-BLG-0114,56375.37114873,14.571,0.03,265.634874,14.21,-29.52198557,15.54
VVV-2013-BLG-0114,56375.37156135,14.562,0.038,265.63486906,20.32,-29.52198968,17.17
VVV-2013-BLG-0114,56376.4070423,14.578,0.039,265.6348687,21.34,-29.52198565,19.01
VVV-2013-BLG-0114,56376.4074973,14.59,0.029,265.63486326,16.63,-29.52199468,19.74
VVV-2013-BLG-0114,56377.35892688,14.594,0.043,265.63486924,14.67,-29.52198914,13.83
VVV-2013-BLG-0114,56377.3595463,14.62,0.037,265.63487565,18.87,-29.52198532,15.49
VVV-2013-BLG-0114,56378.32663652,14.595,0.03,265.63487373,13.08,-29.52198758,13.51
VVV-2013-BLG-0114,56378.32725682,14.577,0.038,265.63486941,16.52,-29.52198584,15.23
VVV-2013-BLG-0114,56469.26312207,14.716,0.11,265.63487441,68.66,-29.52199349,71.91
VVV-2013-BLG-0114,56469.26351385,14.729,0.118,265.63486898,71.53,-29.52201641,73.27
VVV-2013-BLG-0114,56476.08272656,14.645,0.051,265.63487157,17.61,-29.52198366,17.94
VVV-2013-BLG-0114,56476.08311218,14.6,0.062,265.63487339,22.19,-29.52198717,24.02
VVV-2013-BLG-0114,56477.05705651,14.633,0.028,265.63487203,12.22,-29.52198999,14.02
VVV-2013-BLG-0114,56477.05743722,14.662,0.033,265.63487477,11.43,-29.52199242,13.08
VVV-2013-BLG-0114,56477.10681431,14.629,0.031,265.63487209,18.67,-29.5219912,18.73
VVV-2013-BLG-0114,56477.10721985,14.602,0.028,265.63486798,13.09,-29.52199578,15.14
VVV-2013-BLG-0114,56477.19795195,14.681,0.031,265.63487149,14.33,-29.521986,13.15
VVV-2013-BLG-0114,56477.19835781,14.649,0.031,265.63487226,15.22,-29.52198872,14.94
VVV-2013-BLG-0114,56479.02569773,14.647,0.043,265.63486906,26.79,-29.52198816,29.72
VVV-2013-BLG-0114,56479.02607406,14.741,0.048,265.63488033,32.94,-29.52198759,29.71
VVV-2013-BLG-0114,56479.08664893,14.643,0.032,265.63486836,18.59,-29.52199297,19.53
VVV-2013-BLG-0114,56479.08707384,14.661,0.046,265.63487239,30.75,-29.52198497,25.63
VVV-2013-BLG-0114,56479.18137521,14.759,0.101,265.63486057,62.76,-29.52200152,65.94
VVV-2013-BLG-0114,56479.1818049,14.827,0.129,265.63487271,70.52,-29.52201064,80.91
VVV-2013-BLG-0114,56479.27542719,14.753,0.106,265.63488408,67.57,-29.5219933,77.9
VVV-2013-BLG-0114,56479.27588896,14.724,0.087,265.63486833,53.37,-29.52201174,60.28
VVV-2013-BLG-0114,56480.11792018,14.635,0.046,265.63487557,18.33,-29.52199216,19.02
VVV-2013-BLG-0114,56480.11830639,14.621,0.028,265.63487148,15.16,-29.52199096,14.87
VVV-2013-BLG-0114,56480.17908724,14.644,0.032,265.63487158,12.69,-29.52199128,13.19
VVV-2013-BLG-0114,56480.17951623,14.683,0.034,265.6348708,15.83,-29.52199409,13.99
VVV-2013-BLG-0114,56485.06337542,14.664,0.039,265.63487345,13.09,-29.52198708,15.76
VVV-2013-BLG-0114,56485.06380882,14.671,0.048,265.63487199,16.45,-29.52198987,19.43
VVV-2013-BLG-0114,56487.06442662,14.661,0.03,265.63487005,16.76,-29.52199063,15.65
VVV-2013-BLG-0114,56487.06485455,14.698,0.036,265.63487148,17.61,-29.52198241,16.0
VVV-2013-BLG-0114,56498.21362262,14.758,0.04,265.63486891,26.93,-29.52198859,26.01
VVV-2013-BLG-0114,56498.21399914,14.709,0.042,265.63487167,25.43,-29.52199802,26.61
VVV-2013-BLG-0114,56501.01017467,14.702,0.042,265.63487415,24.23,-29.52199183,27.65
VVV-2013-BLG-0114,56501.01058219,14.744,0.034,265.63486992,24.29,-29.52199395,22.09
VVV-2013-BLG-0114,56512.10093583,14.777,0.031,265.63487334,18.73,-29.52199714,19.13
VVV-2013-BLG-0114,56512.10135216,14.724,0.037,265.63487209,20.68,-29.52198887,17.98
VVV-2013-BLG-0114,56533.07525361,14.752,0.039,265.63486873,15.77,-29.52199437,14.02
VVV-2013-BLG-0114,56533.07564417,14.764,0.039,265.63487486,19.13,-29.52199102,17.16
VVV-2013-BLG-0114,56558.0199672,14.824,0.039,265.63486947,26.38,-29.52199595,25.97
VVV-2013-BLG-0114,56558.02039873,14.844,0.042,265.6348736,26.38,-29.52199404,27.39
VVV-2013-BLG-0114,56573.02150384,14.867,0.043,265.63487928,29.39,-29.52199181,27.35
VVV-2013-BLG-0114,56573.02185832,14.841,0.037,265.6348677,24.86,-29.521984,23.24
VVV-2013-BLG-0114,56583.01993064,14.92,0.06,265.63486379,40.66,-29.52199268,44.71
VVV-2013-BLG-0114,56583.0203213,14.914,0.085,265.63488218,58.08,-29.52199375,55.39
VVV-2013-BLG-0114,56804.15886558,15.049,0.06,265.63486938,30.91,-29.52198514,29.97
VVV-2013-BLG-0114,56804.15926257,14.909,0.053,265.63487526,27.86,-29.52199098,22.55
VVV-2013-BLG-0114,56816.14433405,14.996,0.076,265.63486909,55.84,-29.52199864,44.13
VVV-2013-BLG-0114,56816.14479202,14.981,0.068,265.63487755,44.78,-29.52199051,40.68
VVV-2013-BLG-0114,56826.29905854,15.051,0.213,265.63486671,140.65,-29.52200238,149.62
VVV-2013-BLG-0114,56826.29947798,15.076,0.148,265.63487075,100.67,-29.52201858,124.39
VVV-2013-BLG-0114,56829.31077513,14.911,0.042,265.63487206,26.0,-29.52199006,28.66
VVV-2013-BLG-0114,56829.31127168,14.956,0.044,265.63486659,24.17,-29.52198882,23.94
VVV-2013-BLG-0114,56832.23513813,14.928,0.048,265.63487533,26.81,-29.521994,27.07
VVV-2013-BLG-0114,56832.23553218,14.865,0.04,265.63487438,23.08,-29.52199309,22.38
VVV-2013-BLG-0114,56833.06947104,14.96,0.036,265.6348789,24.16,-29.52199122,24.69
VVV-2013-BLG-0114,56833.06988581,14.983,0.073,265.63488302,46.12,-29.52199493,40.54
VVV-2013-BLG-0114,56833.29239997,14.881,0.036,265.63486862,19.12,-29.52199289,19.24
VVV-2013-BLG-0114,56833.29283338,14.92,0.037,265.63486408,20.17,-29.52199773,22.77
VVV-2013-BLG-0114,56841.17627854,14.955,0.066,265.63486011,35.84,-29.52199203,40.43
VVV-2013-BLG-0114,56841.17672271,14.971,0.056,265.63486874,44.25,-29.52199712,41.66
VVV-2013-BLG-0114,56842.11529386,14.897,0.055,265.63486304,37.82,-29.52199476,30.38
VVV-2013-BLG-0114,56842.11568302,15.062,0.069,265.63485918,35.35,-29.52197506,38.08
VVV-2013-BLG-0114,56845.2071171,14.897,0.048,265.6348694,19.57,-29.52199309,21.3
VVV-2013-BLG-0114,56845.2075234,14.939,0.034,265.63487109,15.73,-29.5219865,16.72
VVV-2013-BLG-0114,56851.13592952,14.871,0.054,265.63486801,22.93,-29.52199741,23.24
VVV-2013-BLG-0114,56851.13636348,14.91,0.042,265.63487278,18.07,-29.52198819,19.64
VVV-2013-BLG-0114,56873.99879493,14.991,0.133,265.63487757,66.9,-29.522001,78.88
VVV-2013-BLG-0114,56873.99919578,15.291,0.261,265.63488103,119.16,-29.52202502,110.64
VVV-2013-BLG-0114,56912.06930662,14.901,0.048,265.63487415,19.07,-29.5219935,17.24
VVV-2013-BLG-0114,56912.06973096,14.913,0.035,265.63487497,13.8,-29.52199402,12.73
VVV-2013-BLG-0114,56937.02102965,15.338,0.079,265.63489688,36.31,-29.52198574,36.57
VVV-2013-BLG-0114,56937.02141541,14.929,0.038,265.63487015,20.84,-29.52198017,25.04
VVV-2013-BLG-0114,57166.31554183,14.911,0.037,265.63486497,16.33,-29.52199522,18.23
VVV-2013-BLG-0114,57166.3160368,14.96,0.046,265.63487501,22.66,-29.52198576,23.86
VVV-2013-BLG-0114,57172.10037121,14.874,0.041,265.63487117,22.24,-29.52199656,23.57
VVV-2013-BLG-0114,57172.1007582,14.924,0.035,265.63486775,19.53,-29.52198829,20.44
VVV-2013-BLG-0114,57172.11379543,14.888,0.039,265.63487047,28.78,-29.52199417,27.2
VVV-2013-BLG-0114,57172.11417692,14.947,0.045,265.63487714,32.82,-29.52198781,25.96
VVV-2013-BLG-0114,57172.12654008,14.904,0.041,265.63487648,23.73,-29.52198868,23.74
VVV-2013-BLG-0114,57172.12692292,14.929,0.036,265.63487207,20.47,-29.52199341,22.29
VVV-2013-BLG-0114,57174.21580967,14.962,0.044,265.63486721,30.64,-29.52199502,31.99
VVV-2013-BLG-0114,57174.21623903,14.962,0.054,265.63486863,38.19,-29.52199233,37.33
VVV-2013-BLG-0114,57174.40847736,14.908,0.04,265.6348677,16.15,-29.52199418,16.75
VVV-2013-BLG-0114,57174.40885212,14.889,0.03,265.63486048,15.93,-29.52199352,18.09
VVV-2013-BLG-0114,57227.2127688,14.887,0.04,265.63486838,17.55,-29.52199495,16.71
VVV-2013-BLG-0114,57227.21323626,14.906,0.031,265.63487005,15.89,-29.52199148,15.91
VVV-2013-BLG-0114,57239.04390752,14.924,0.045,265.63487202,18.09,-29.52199487,18.76
VVV-2013-BLG-0114,57239.04429017,14.935,0.036,265.63487289,19.14,-29.52199806,20.4
VVV-2013-BLG-0114,57245.05935716,15.002,0.145,265.63486837,103.67,-29.52200058,98.88
VVV-2013-BLG-0114,57245.05978006,14.945,0.168,265.63487581,94.1,-29.52199985,94.47
VVV-2013-BLG-0114,57265.00556975,15.079,0.049,265.63488182,20.71,-29.52198997,26.46
VVV-2013-BLG-0114,57273.00152826,14.944,0.059,265.63487495,30.26,-29.52199024,31.97
VVV-2013-BLG-0114,57273.0019806,14.917,0.042,265.6348714,14.65,-29.52199477,14.67
VVV-2013-BLG-0114,57284.0344928,14.859,0.036,265.63486732,22.18,-29.52199606,17.84
VVV-2013-BLG-0114,57284.03487748,14.869,0.026,265.63487294,13.61,-29.52199021,13.99
VVV-2013-BLG-0114,57589.16044502,14.898,0.041,265.63486533,15.71,-29.5219934,15.44
VVV-2013-BLG-0114,57589.16086444,14.959,0.05,265.63486975,17.25,-29.52199168,16.23
VVV-2013-BLG-0114,57928.21185596,15.051,0.146,265.63487065,97.8,-29.5220287,94.8
VVV-2013-BLG-0114,57928.21228201,15.041,0.238,265.63487598,113.38,-29.52200755,105.16
VVV-2013-BLG-0114,57934.06656123,14.956,0.054,265.63486609,17.04,-29.52199093,21.16
VVV-2013-BLG-0114,57934.06691912,14.977,0.044,265.63487227,19.25,-29.52199799,17.17
VVV-2013-BLG-0114,58205.33600487,14.931,0.06,265.63486352,38.85,-29.52199847,39.86
VVV-2013-BLG-0114,58205.33640937,15.105,0.126,265.63483479,72.57,-29.52199865,63.14
VVV-2013-BLG-0114,58264.09995776,14.963,0.049,265.63486212,26.81,-29.52199269,27.72
VVV-2013-BLG-0114,58264.10042344,14.94,0.06,265.63485743,31.49,-29.52200157,30.94
VVV-2013-BLG-0114,58264.19725528,15.172,0.158,265.63487196,92.24,-29.52201063,92.95
VVV-2013-BLG-0114,58264.19766749,15.153,0.128,265.63488483,89.55,-29.52200386,90.92
VVV-2013-BLG-0114,58335.2066825,15.101,0.125,265.63486529,73.65,-29.52200377,76.63
VVV-2013-BLG-0114,58335.2070331,15.053,0.133,265.63486851,86.57,-29.52201313,95.25
VVV-2013-BLG-0114,58343.05169664,15.035,0.119,265.63486679,55.1,-29.52201257,70.5
VVV-2013-BLG-0114,58343.05218796,15.012,0.112,265.63485451,69.65,-29.52201484,69.64
VVV-2013-BLG-0114,58345.0510542,14.989,0.068,265.63487023,36.68,-29.5219985,43.64
VVV-2013-BLG-0114,58345.05150619,14.974,0.074,265.6348636,46.01,-29.52199426,42.25
VVV-2013-BLG-0114,58347.07000326,14.923,0.071,265.63486538,21.62,-29.52199702,17.83
VVV-2013-BLG-0114,58347.07051762,14.967,0.051,265.63486512,16.75,-29.52199748,15.5
VVV-2013-BLG-0114,58355.04890433,14.941,0.044,265.63487202,23.38,-29.52200833,21.14
VVV-2013-BLG-0114,58360.03867741,14.933,0.04,265.63487086,22.79,-29.52200422,26.38
VVV-2013-BLG-0114,58360.03913226,14.903,0.038,265.63486705,20.8,-29.5219976,21.98
VVV-2013-BLG-0114,58363.02778927,15.014,0.085,265.6348618,48.45,-29.52200288,46.67
VVV-2013-BLG-0114,58363.02814752,14.914,0.061,265.63486726,35.75,-29.52199515,34.11
VVV-2013-BLG-0114,58371.0413588,15.254,0.141,265.63487704,91.92,-29.52200156,74.67
VVV-2013-BLG-0114,58371.04179911,15.026,0.115,265.63487879,65.76,-29.52200508,71.63
VVV-2013-BLG-0114,58550.3520814,14.93,0.068,265.63486522,19.89,-29.52199939,25.94
VVV-2013-BLG-0114,58550.35245353,14.928,0.052,265.63486546,18.36,-29.52200034,17.76
VVV-2012-BLG-0543,55294.28738841,14.084,0.019,263.75548782,11.53,-30.08237238,11.33
VVV-2012-BLG-0543,55294.28769472,14.067,0.02,263.75548802,13.04,-30.08238174,11.29
VVV-2012-BLG-0543,55301.37783687,14.077,0.025,263.75548531,14.21,-30.0823787,14.64
VVV-2012-BLG-0543,55301.37816412,14.096,0.018,263.7554837,11.59,-30.08237829,10.66
VVV-2012-BLG-0543,55694.28203537,14.093,0.036,263.75548623,13.25,-30.0823739,14.12
VVV-2012-BLG-0543,55694.28245542,14.085,0.023,263.75548598,8.25,-30.08237829,8.93
VVV-2012-BLG-0543,55769.22593656,14.087,0.036,263.75549236,28.95,-30.08238111,27.51
VVV-2012-BLG-0543,55769.22633856,14.092,0.031,263.75548482,24.74,-30.0823891,24.91
VVV-2012-BLG-0543,55795.09003383,14.12,0.037,263.75548484,23.22,-30.08238544,26.03
VVV-2012-BLG-0543,55795.09049997,14.102,0.036,263.75547972,26.71,-30.08237813,26.18
VVV-2012-BLG-0543,55815.03607818,14.061,0.023,263.75549005,14.4,-30.08238096,14.34
VVV-2012-BLG-0543,55815.03650731,14.09,0.024,263.75549011,16.03,-30.08238629,15.44
VVV-2012-BLG-0543,55826.00982611,14.053,0.024,263.75548635,8.1,-30.08237877,8.35
VVV-2012-BLG-0543,55826.01026028,14.063,0.021,263.75548806,8.3,-30.08237932,6.92
VVV-2012-BLG-0543,55843.02747185,14.103,0.035,263.75548477,26.86,-30.08237682,23.08
VVV-2012-BLG-0543,55843.02786912,14.105,0.03,263.7554889,21.87,-30.08238143,21.29
VVV-2012-BLG-0543,55844.00376463,14.102,0.024,263.75548345,15.55,-30.0823757,14.92
VVV-2012-BLG-0543,55844.00421029,14.079,0.024,263.75549117,18.65,-30.08237743,15.37
VVV-2012-BLG-0543,55999.29960048,14.079,0.027,263.75548543,13.25,-30.08238084,13.0
VVV-2012-BLG-0543,55999.29997615,14.053,0.031,263.75547729,13.07,-30.08236769,11.95
VVV-2012-BLG-0543,56006.27572364,14.076,0.021,263.75548564,17.84,-30.08237846,14.43
VVV-2012-BLG-0543,56006.27609983,14.085,0.026,263.7554893,21.08,-30.08238544,16.01
VVV-2012-BLG-0543,56016.3746193,14.083,0.027,263.75548765,21.04,-30.08238584,20.13
VVV-2012-BLG-0543,56016.37508273,14.061,0.03,263.75548293,21.03,-30.08238716,19.08
VVV-2012-BLG-0543,56020.2444651,14.1,0.025,263.75548248,11.55,-30.08237711,11.46
VVV-2012-BLG-0543,56020.24487442,14.052,0.019,263.75548635,8.54,-30.08238021,10.03
VVV-2012-BLG-0543,56088.1230556,14.16,0.071,263.75546516,48.48,-30.08235625,44.19
VVV-2012-BLG-0543,56088.12347023,14.099,0.059,263.75546463,42.95,-30.08236831,40.32
VVV-2012-BLG-0543,56094.15614465,14.087,0.021,263.75548698,12.95,-30.08237955,12.83
VVV-2012-BLG-0543,56094.156574,14.065,0.018,263.75548812,10.67,-30.08237835,10.61
VVV-2012-BLG-0543,56101.19848642,14.073,0.018,263.75548562,10.17,-30.08237485,9.25
VVV-2012-BLG-0543,56101.19902825,14.069,0.027,263.75548592,11.8,-30.08238044,11.7
VVV-2012-BLG-0543,56107.14570537,14.052,0.021,263.75548399,8.56,-30.08237671,10.09
VVV-2012-BLG-0543,56107.14623562,14.055,0.029,263.75548607,12.95,-30.08237324,14.42
VVV-2012-BLG-0543,56112.12310447,14.069,0.023,263.75548536,9.57,-30.08237874,8.85
VVV-2012-BLG-0543,56112.12362304,14.016,0.024,263.75548684,9.09,-30.08237804,8.6
VVV-2012-BLG-0543,56119.17192825,14.056,0.021,263.7554863,13.72,-30.08238413,14.92
VVV-2012-BLG-0543,56119.17245309,14.009,0.026,263.75548426,17.74,-30.08238126,17.34
VVV-2012-BLG-0543,56121.24333046,14.039,0.029,263.75548853,19.49,-30.08238107,19.61
VVV-2012-BLG-0543,56121.24375429,14.051,0.085,263.75546008,63.8,-30.08236417,55.64
VVV-2012-BLG-0543,56122.08886344,14.041,0.019,263.7554837,9.5,-30.08237622,9.89
VVV-2012-BLG-0543,56122.08926498,14.033,0.022,263.75548807,11.51,-30.08237476,11.22
VVV-2012-BLG-0543,56124.18169612,14.034,0.042,263.75548652,31.02,-30.08238545,34.38
VVV-2012-BLG-0543,56124.18211311,13.987,0.023,263.75547938,16.38,-30.08238416,15.92
VVV-2012-BLG-0543,56125.06533173,14.011,0.024,263.75548511,16.7,-30.08238002,16.11
VVV-2012-BLG-0543,56125.06573006,14.03,0.028,263.75548776,21.04,-30.08238112,16.77
VVV-2012-BLG-0543,56126.0506524,14.036,0.024,263.75548506,16.5,-30.08237849,16.35
VVV-2012-BLG-0543,56126.05106112,14.018,0.023,263.75548226,15.72,-30.08238207,13.59
VVV-2012-BLG-0543,56127.06545624,13.995,0.02,263.75548726,13.7,-30.08237659,12.24
VVV-2012-BLG-0543,56127.06585245,14.009,0.019,263.75548747,11.49,-30.08238419,9.33
VVV-2012-BLG-0543,56131.17946863,14.0,0.026,263.75548104,8.63,-30.08237821,10.02
VVV-2012-BLG-0543,56131.1798696,13.967,0.026,263.75548742,8.86,-30.08237918,8.95
VVV-2012-BLG-0543,56134.10025467,13.976,0.017,263.75548525,10.99,-30.08237914,10.46
VVV-2012-BLG-0543,56134.10069213,13.979,0.017,263.75548427,9.27,-30.08238425,10.49
VVV-2012-BLG-0543,56135.00630154,13.975,0.022,263.75548563,8.55,-30.08237274,9.66
VVV-2012-BLG-0543,56135.00669552,13.974,0.019,263.75548539,8.49,-30.08237923,8.77
VVV-2012-BLG-0543,56139.98107589,14.381,0.126,263.75543714,81.26,-30.08232815,80.69
VVV-2012-BLG-0543,56139.981476,13.941,0.041,263.75548206,27.17,-30.08238362,27.0
VVV-2012-BLG-0543,56141.01355644,13.966,0.014,263.75548504,7.38,-30.0823737,7.54
VVV-2012-BLG-0543,56141.01395908,13.961,0.02,263.75548437,11.31,-30.08237991,11.26
VVV-2012-BLG-0543,56144.09154807,13.982,0.068,263.75546546,44.08,-30.08236572,48.6
VVV-2012-BLG-0543,56144.09196666,14.105,0.047,263.75547702,29.7,-30.08236802,28.42
VVV-2012-BLG-0543,56160.08361642,13.793,0.024,263.75548234,7.91,-30.08237598,9.16
VVV-2012-BLG-0543,56160.08399237,13.791,0.021,263.75548697,6.54,-30.0823751,7.56
VVV-2012-BLG-0543,56168.03461403,13.745,0.02,263.75548209,12.27,-30.08237467,12.07
VVV-2012-BLG-0543,56168.03509297,13.737,0.016,263.75548581,9.13,-30.0823752,9.48
VVV-2012-BLG-0543,56176.02950148,13.736,0.022,263.75548543,15.33,-30.08238362,16.25
VVV-2012-BLG-0543,56176.02994913,13.718,0.025,263.75548427,17.02,-30.08237924,17.29
VVV-2012-BLG-0543,56178.06324433,13.697,0.019,263.75549018,11.09,-30.08238247,11.28
VVV-2012-BLG-0543,56178.06364043,13.698,0.018,263.75548579,13.1,-30.08238241,12.11
VVV-2012-BLG-0543,56178.99326248,13.704,0.02,263.75548584,12.05,-30.08237943,11.55
VVV-2012-BLG-0543,56178.99370286,13.712,0.021,263.75548355,13.62,-30.08237884,11.52
VVV-2012-BLG-0543,56187.01213563,13.702,0.017,263.75548622,11.13,-30.08237707,11.03
VVV-2012-BLG-0543,56187.01250562,13.71,0.016,263.75548558,10.91,-30.08237845,11.87
VVV-2012-BLG-0543,56187.05957423,13.739,0.023,263.75548488,18.04,-30.08237583,17.77
VVV-2012-BLG-0543,56187.05996229,13.725,0.016,263.75548755,12.68,-30.08237749,11.96
VVV-2012-BLG-0543,56187.98504477,13.714,0.015,263.7554858,6.68,-30.0823785,8.18
VVV-2012-BLG-0543,56187.98544412,13.703,0.017,263.75548633,7.0,-30.08237695,7.55
VVV-2012-BLG-0543,56189.05843699,13.756,0.018,263.75548699,16.06,-30.08238135,13.92
VVV-2012-BLG-0543,56189.05883847,13.741,0.028,263.75548828,21.85,-30.08237892,20.17
VVV-2012-BLG-0543,56200.01421224,13.783,0.018,263.7554864,11.28,-30.08237813,13.01
VVV-2012-BLG-0543,56200.014621,13.754,0.021,263.75548968,8.97,-30.08237677,8.64
VVV-2012-BLG-0543,56200.98085438,13.772,0.019,263.7554804,13.48,-30.08237748,13.25
VVV-2012-BLG-0543,56200.9813435,13.758,0.02,263.75548563,11.9,-30.08237779,12.32
VVV-2012-BLG-0543,56207.00323153,13.778,0.024,263.7554872,13.61,-30.08238245,12.0
VVV-2012-BLG-0543,56207.00363292,13.798,0.022,263.75548446,12.55,-30.08237641,10.37
VVV-2012-BLG-0543,56428.39120579,14.114,0.055,263.75547497,42.76,-30.08236947,40.58
VVV-2012-BLG-0543,56428.39158153,14.111,0.03,263.75548773,20.59,-30.08238658,21.87
VVV-2012-BLG-0543,56489.1276024,14.061,0.027,263.75547946,15.27,-30.08238047,14.91
VVV-2012-BLG-0543,56489.12806962,14.114,0.028,263.755479,17.24,-30.08237631,16.08
VVV-2012-BLG-0543,56490.2535601,14.074,0.017,263.75548422,10.53,-30.08238178,9.01
VVV-2012-BLG-0543,56490.25404283,14.065,0.023,263.75548259,11.68,-30.08237579,11.59
VVV-2012-BLG-0543,56497.25422355,14.166,0.073,263.75546825,56.94,-30.08236231,49.49
VVV-2012-BLG-0543,56497.25459944,14.164,0.065,263.75546788,49.71,-30.08237287,48.86
VVV-2012-BLG-0543,56503.11303271,14.096,0.026,263.75548613,11.64,-30.0823803,10.39
VVV-2012-BLG-0543,56503.11347875,14.073,0.018,263.75548427,8.86,-30.08237902,7.95
VVV-2012-BLG-0543,56505.00060639,14.401,0.591,263.75548934,221.79,-30.0823875,94.04
VVV-2012-BLG-0543,56514.98633918,14.115,0.037,263.75548485,23.96,-30.08238279,22.33
VVV-2012-BLG-0543,56514.98672591,14.134,0.027,263.75549055,19.89,-30.08238445,17.52
VVV-2012-BLG-0543,56515.10839184,14.086,0.026,263.75548508,16.85,-30.08238514,13.69
VVV-2012-BLG-0543,56515.10876771,14.08,0.026,263.75548238,14.79,-30.08237992,11.87
VVV-2012-BLG-0543,56518.05313583,14.076,0.024,263.75548541,9.49,-30.08237952,8.37
VVV-2012-BLG-0543,56518.05360568,14.081,0.023,263.75548431,9.24,-30.08237764,8.26
VVV-2012-BLG-0543,56526.98197865,14.109,0.022,263.75548597,9.77,-30.08237723,10.42
VVV-2012-BLG-0543,56526.98238629,14.089,0.024,263.75548854,8.75,-30.08237689,8.79
VVV-2012-BLG-0543,56527.08365406,14.079,0.021,263.75548254,10.49,-30.08237908,11.65
VVV-2012-BLG-0543,56527.08403885,14.069,0.023,263.75548742,13.11,-30.08237913,11.97
VVV-2012-BLG-0543,56539.09944836,14.092,0.022,263.75548222,15.29,-30.08238482,17.79
VVV-2012-BLG-0543,56539.09983223,14.113,0.03,263.75548575,21.61,-30.08238531,22.99
VVV-2012-BLG-0543,56540.08207318,14.164,0.088,263.75546667,55.83,-30.08236589,52.01
VVV-2012-BLG-0543,56540.0824804,14.143,0.085,263.75545707,58.37,-30.08236081,58.45
VVV-2012-BLG-0543,56541.07227736,14.078,0.02,263.75548658,7.94,-30.08237852,8.72
VVV-2012-BLG-0543,56541.07265553,14.081,0.021,263.75548351,8.2,-30.08238094,8.91
VVV-2012-BLG-0543,56542.09030972,14.1,0.024,263.75547725,17.67,-30.08238549,16.73
VVV-2012-BLG-0543,56542.09068213,14.05,0.03,263.75548409,19.14,-30.08238073,20.49
VVV-2012-BLG-0543,56552.98316953,14.051,0.027,263.75548086,9.71,-30.08237663,9.94
VVV-2012-BLG-0543,56552.98358009,14.062,0.029,263.75548813,10.23,-30.08237657,9.77
VVV-2012-BLG-0543,56564.99317326,14.067,0.029,263.75548935,11.7,-30.08237844,11.51
VVV-2012-BLG-0543,56564.99357037,14.053,0.022,263.75548199,9.47,-30.08238014,10.44
VVV-2012-BLG-0543,56565.99920474,14.047,0.034,263.75548957,12.19,-30.08238029,13.49
VVV-2012-BLG-0543,56565.99961532,14.091,0.032,263.75548655,10.64,-30.08237431,12.1
VVV-2012-BLG-0543,56568.01905774,14.064,0.021,263.75548832,13.42,-30.08238092,14.92
VVV-2012-BLG-0543,56568.01943408,14.08,0.023,263.75548429,13.69,-30.08238319,14.72
VVV-2012-BLG-0543,56578.02802727,14.064,0.02,263.7554891,15.21,-30.08238425,12.95
VVV-2012-BLG-0543,56578.02842735,14.108,0.03,263.7554892,21.68,-30.08238222,17.98
VVV-2012-BLG-0543,56588.98962884,14.135,0.035,263.75548673,24.97,-30.08238554,23.21
VVV-2012-BLG-0543,56588.99003608,14.086,0.02,263.75548821,13.31,-30.08238229,11.27
VVV-2012-BLG-0543,56831.02071069,14.105,0.037,263.75548444,27.11,-30.08238125,22.82
VVV-2012-BLG-0543,56831.0210858,14.101,0.027,263.7554848,19.14,-30.08238775,17.09
VVV-2012-BLG-0543,56836.25182045,14.074,0.076,263.75545492,61.33,-30.08237142,57.79
VVV-2012-BLG-0543,56836.25222739,14.313,0.148,263.75543249,103.67,-30.08233322,96.35
VVV-2012-BLG-0543,56837.26153737,14.107,0.034,263.75548604,23.87,-30.08238085,22.26
VVV-2012-BLG-0543,56837.26195429,14.092,0.034,263.75548708,22.75,-30.08238717,21.25
VVV-2012-BLG-0543,56838.13037702,14.097,0.025,263.75548181,14.46,-30.08238407,14.69
VVV-2012-BLG-0543,56838.13082964,14.09,0.02,263.75548424,11.76,-30.0823847,11.7
VVV-2012-BLG-0543,56843.98710707,14.086,0.031,263.75548448,20.7,-30.0823844,17.84
VVV-2012-BLG-0543,56843.98750781,14.102,0.032,263.75548078,23.93,-30.08239286,21.15
VVV-2012-BLG-0543,56846.02609091,14.095,0.025,263.75548353,10.17,-30.08237604,11.03
VVV-2012-BLG-0543,56846.02647728,14.072,0.025,263.75548797,8.83,-30.08238017,9.3
VVV-2012-BLG-0543,56846.06926208,14.113,0.018,263.75548512,7.56,-30.08237945,8.07
VVV-2012-BLG-0543,56846.06965014,14.101,0.026,263.75549082,11.13,-30.08237977,11.35
VVV-2012-BLG-0543,56867.97048003,14.099,0.026,263.75548187,17.96,-30.08238576,16.46
VVV-2012-BLG-0543,56867.97087095,14.108,0.031,263.75548305,19.62,-30.08238378,21.39
VVV-2012-BLG-0543,56868.99475743,14.081,0.032,263.75548237,12.19,-30.08238304,12.85
VVV-2012-BLG-0543,56868.99514622,14.098,0.025,263.75549086,9.37,-30.08237738,8.04
VVV-2012-BLG-0543,56882.13163265,14.037,0.016,263.75548484,6.6,-30.08237879,8.02
VVV-2012-BLG-0543,56882.13201974,14.095,0.024,263.75548339,10.68,-30.08237824,11.49
VVV-2012-BLG-0543,56894.1372001,14.135,0.033,263.7554864,22.05,-30.08238265,22.82
VVV-2012-BLG-0543,56894.13761002,14.092,0.023,263.75548895,16.13,-30.08238188,18.15
VVV-2012-BLG-0543,56936.0225408,14.085,0.026,263.75548173,16.36,-30.08238411,17.08
VVV-2012-BLG-0543,56936.02291639,14.077,0.015,263.75548537,7.12,-30.08237794,8.94
VVV-2012-BLG-0543,57152.16417489,14.302,0.132,263.75543852,82.07,-30.08234116,71.19
VVV-2012-BLG-0543,57234.05798119,14.28,0.104,263.75546372,66.35,-30.08235456,57.67
VVV-2012-BLG-0543,57234.05839735,14.169,0.103,263.7554581,57.93,-30.08236723,52.41
VVV-2012-BLG-0543,57246.0342124,14.091,0.023,263.75548339,16.37,-30.08238674,14.2
VVV-2012-BLG-0543,57246.03463774,14.098,0.02,263.75548277,12.26,-30.08238404,10.84
VVV-2012-BLG-0543,57246.05730416,14.068,0.054,263.75548148,33.52,-30.08238694,31.52
VVV-2012-BLG-0543,57246.05771214,14.133,0.079,263.75545145,53.08,-30.08236643,47.35
VVV-2012-BLG-0543,57267.12698698,14.059,0.022,263.75548472,10.44,-30.08238089,9.25
VVV-2012-BLG-0543,57267.12733145,14.085,0.027,263.75548619,14.49,-30.08238242,12.95
VVV-2012-BLG-0543,57580.11902985,14.086,0.051,263.75545903,32.75,-30.08239612,34.14
VVV-2012-BLG-0543,57580.11947301,14.134,0.043,263.75548267,24.88,-30.0823862,28.37
VVV-2012-BLG-0543,57928.20775301,14.125,0.046,263.75548153,28.64,-30.08238342,32.68
VVV-2012-BLG-0543,57928.20813872,14.097,0.057,263.7554846,30.77,-30.08240795,28.87
VVV-2012-BLG-0543,57934.06427104,14.101,0.02,263.75548439,8.09,-30.08238399,8.09
VVV-2012-BLG-0543,57934.06461252,14.105,0.026,263.75548158,9.22,-30.08238219,8.84
VVV-2012-BLG-0543,58204.36556459,14.071,0.019,263.7554871,6.43,-30.08238314,6.92
VVV-2012-BLG-0543,58204.36601021,14.113,0.021,263.7554798,9.05,-30.08238497,8.45
VVV-2012-BLG-0543,58263.27213205,14.094,0.027,263.75548519,16.02,-30.08238707,15.12
VVV-2012-BLG-0543,58263.27256483,14.083,0.025,263.75548427,13.43,-30.08238766,12.51
VVV-2012-BLG-0543,58264.19411793,14.595,0.225,263.75547599,130.82,-30.08233829,121.7
VVV-2012-BLG-0543,58264.19455099,14.245,0.104,263.75544411,77.02,-30.08234984,66.63
VVV-2012-BLG-0543,58335.17039016,14.118,0.028,263.75548483,19.15,-30.08238839,16.42
VVV-2012-BLG-0543,58335.17081769,14.088,0.025,263.75548233,15.0,-30.08238801,13.4
VVV-2012-BLG-0543,58343.03208816,14.143,0.062,263.75548748,35.51,-30.08238984,36.78
VVV-2012-BLG-0543,58343.03249467,14.086,0.034,263.75548397,21.9,-30.08239403,20.67
VVV-2012-BLG-0543,58347.04543746,14.058,0.039,263.75548026,11.02,-30.08238226,11.53
VVV-2012-BLG-0543,58347.0458436,14.075,0.035,263.75548317,12.82,-30.08238285,10.25
VVV-2012-BLG-0543,58360.03599829,14.093,0.022,263.75548452,11.22,-30.0823862,10.98
VVV-2012-BLG-0543,58360.03642897,14.064,0.02,263.75548136,8.78,-30.08238628,9.22
VVV-2012-BLG-0543,58363.02505749,14.083,0.023,263.75548384,15.14,-30.08239249,14.6
VVV-2012-BLG-0543,58363.02544571,14.077,0.021,263.75548688,13.9,-30.08239029,12.48
VVV-2012-BLG-0543,58370.02127236,14.096,0.029,263.75548235,20.03,-30.08239062,17.12
VVV-2012-BLG-0543,58370.02171521,14.068,0.032,263.75548312,16.08,-30.08239165,15.62
VVV-2012-BLG-0543,58723.13879305,14.221,0.172,263.7555051,76.42,-30.08238315,72.55
VVV-2012-BLG-0543,58723.13917539,14.126,0.062,263.75547452,40.7,-30.08238057,35.19
VVV-2012-BLG-0570,55418.18680816,13.988,0.017,263.86706235,8.61,-31.85426997,7.88
VVV-2012-BLG-0570,55418.1872731,14.005,0.019,263.86705808,12.02,-31.85427093,10.97
VVV-2012-BLG-0570,55422.15340133,14.014,0.024,263.86705977,10.82,-31.85426966,12.25
VVV-2012-BLG-0570,55422.15384523,14.003,0.017,263.8670633,9.47,-31.8542653,10.37
VVV-2012-BLG-0570,55769.15912189,13.989,0.022,263.86706084,10.6,-31.85427077,9.37
VVV-2012-BLG-0570,55769.15954508,13.983,0.026,263.86705846,10.57,-31.85426966,10.93
VVV-2012-BLG-0570,55778.20474557,13.95,0.021,263.86706116,13.16,-31.85427077,11.67
VVV-2012-BLG-0570,55778.20513663,13.979,0.025,263.86705749,14.25,-31.85426905,11.63
VVV-2012-BLG-0570,55791.06226123,13.977,0.017,263.86706125,7.7,-31.85426913,8.28
VVV-2012-BLG-0570,55791.06273561,13.983,0.02,263.86706139,8.89,-31.85426889,10.9
VVV-2012-BLG-0570,55797.08238862,14.022,0.027,263.86706167,9.17,-31.85426981,8.67
VVV-2012-BLG-0570,55797.08280691,14.017,0.045,263.86705739,15.66,-31.8542659,15.95
VVV-2012-BLG-0570,55806.07517585,13.996,0.026,263.86706053,9.72,-31.85426626,9.59
VVV-2012-BLG-0570,55806.07559499,13.99,0.021,263.86706351,8.9,-31.8542704,9.34
VVV-2012-BLG-0570,55819.04711003,13.973,0.024,263.86705746,12.14,-31.85426884,12.18
VVV-2012-BLG-0570,55819.04758738,13.983,0.024,263.8670542,11.68,-31.85426911,12.18
VVV-2012-BLG-0570,55822.07355879,13.97,0.025,263.86704712,16.63,-31.85426929,16.28
VVV-2012-BLG-0570,55822.07399915,13.977,0.026,263.86706027,17.46,-31.85425945,18.93
VVV-2012-BLG-0570,55844.03416415,13.988,0.02,263.86706533,16.09,-31.85426799,12.12
VVV-2012-BLG-0570,55844.03464632,14.0,0.025,263.86705762,14.94,-31.85426853,11.62
VVV-2012-BLG-0570,55850.01293235,14.001,0.074,263.86705587,39.27,-31.85427943,39.25
VVV-2012-BLG-0570,55850.01334084,13.958,0.046,263.86705629,27.32,-31.85427376,29.22
VVV-2012-BLG-0570,56003.30734422,13.982,0.03,263.86705823,11.84,-31.85426756,13.54
VVV-2012-BLG-0570,56003.3077211,14.01,0.02,263.86706015,9.78,-31.85426633,10.41
VVV-2012-BLG-0570,56005.35638426,13.978,0.027,263.86705734,10.91,-31.8542664,12.29
VVV-2012-BLG-0570,56005.35678236,13.986,0.024,263.86706029,11.71,-31.85427101,11.72
VVV-2012-BLG-0570,56080.31498376,13.953,0.022,263.86705791,8.87,-31.85426683,9.9
VVV-2012-BLG-0570,56080.31553036,13.952,0.03,263.86706065,11.62,-31.85426805,11.88
VVV-2012-BLG-0570,56085.22348098,13.952,0.016,263.86706115,8.97,-31.85426777,9.08
VVV-2012-BLG-0570,56089.30663323,13.972,0.041,263.86705664,13.44,-31.85426693,15.37
VVV-2012-BLG-0570,56089.30709866,13.984,0.03,263.86706109,12.33,-31.85426938,10.32
VVV-2012-BLG-0570,56093.17457115,13.962,0.027,263.8670577,9.73,-31.85427091,11.51
VVV-2012-BLG-0570,56093.17503959,13.935,0.023,263.86705689,9.67,-31.85426701,11.11
VVV-2012-BLG-0570,56095.17879801,13.936,0.027,263.86705875,11.1,-31.85426664,14.27
VVV-2012-BLG-0570,56095.17929097,13.963,0.026,263.86705831,10.84,-31.85426658,11.53
VVV-2012-BLG-0570,56096.13418139,13.973,0.024,263.86705905,9.69,-31.85426831,11.31
VVV-2012-BLG-0570,56096.1346193,13.963,0.02,263.86705893,9.58,-31.85426955,11.69
VVV-2012-BLG-0570,56112.99990113,13.962,0.024,263.86705906,13.16,-31.85426895,13.9
VVV-2012-BLG-0570,56113.00029555,13.953,0.019,263.8670581,11.68,-31.85426622,12.28
VVV-2012-BLG-0570,56114.22069346,13.937,0.014,263.86705945,6.81,-31.85427161,7.49
VVV-2012-BLG-0570,56114.2211092,13.967,0.017,263.86706052,8.93,-31.85426987,9.9
VVV-2012-BLG-0570,56122.20482751,13.944,0.02,263.86706253,10.37,-31.85426796,10.02
VVV-2012-BLG-0570,56122.20523326,13.972,0.014,263.86706162,9.04,-31.85426901,8.56
VVV-2012-BLG-0570,56123.14885824,13.941,0.026,263.86706357,15.24,-31.85426785,18.1
VVV-2012-BLG-0570,56123.1492661,13.944,0.021,263.86705992,12.6,-31.85427006,14.42
VVV-2012-BLG-0570,56128.17600678,13.928,0.037,263.86706459,21.47,-31.854273,24.15
VVV-2012-BLG-0570,56128.17642336,13.902,0.031,263.86705545,17.15,-31.85427293,17.53
VVV-2012-BLG-0570,56129.19005141,13.954,0.022,263.86705918,8.63,-31.85426991,9.47
VVV-2012-BLG-0570,56129.19046381,13.964,0.021,263.86706013,9.28,-31.85426983,10.5
VVV-2012-BLG-0570,56130.14832548,13.952,0.015,263.86705863,7.35,-31.85426685,9.73
VVV-2012-BLG-0570,56130.1487078,13.957,0.017,263.86705688,9.7,-31.85427286,9.17
VVV-2012-BLG-0570,56130.98086815,13.931,0.018,263.86705596,14.92,-31.85426784,13.63
VVV-2012-BLG-0570,56130.9812443,13.942,0.016,263.86705925,12.46,-31.85427094,9.82
VVV-2012-BLG-0570,56140.16267053,13.891,0.018,263.86705886,12.29,-31.85427099,13.49
VVV-2012-BLG-0570,56140.16307237,13.898,0.018,263.86705883,10.64,-31.85427136,12.29
VVV-2012-BLG-0570,56141.02259406,13.917,0.018,263.86705977,8.63,-31.85426812,8.86
VVV-2012-BLG-0570,56141.02299883,13.919,0.032,263.86705769,13.96,-31.85426728,14.52
VVV-2012-BLG-0570,56144.11306755,13.869,0.024,263.86706311,13.13,-31.8542667,12.66
VVV-2012-BLG-0570,56144.11345006,13.876,0.026,263.86705725,14.71,-31.85427054,14.94
VVV-2012-BLG-0570,56148.08520636,13.881,0.021,263.86705817,8.39,-31.85426846,8.45
VVV-2012-BLG-0570,56148.08560974,13.913,0.039,263.86706115,14.02,-31.85426835,10.91
VVV-2012-BLG-0570,56153.98161224,13.868,0.019,263.86705865,10.32,-31.85426668,10.76
VVV-2012-BLG-0570,56153.98201243,13.84,0.014,263.86705736,6.99,-31.85426882,7.65
VVV-2012-BLG-0570,56157.13624621,13.843,0.042,263.86705479,22.85,-31.85427328,22.74
VVV-2012-BLG-0570,56157.13664983,13.839,0.045,263.86705522,24.04,-31.85426519,28.05
VVV-2012-BLG-0570,56168.13592565,13.862,0.016,263.86705718,11.72,-31.85426905,12.65
VVV-2012-BLG-0570,56168.13631623,13.859,0.022,263.86706112,13.11,-31.85427167,17.15
VVV-2012-BLG-0570,56169.10508148,13.87,0.023,263.86705611,9.96,-31.85426905,9.92
VVV-2012-BLG-0570,56169.10549827,13.89,0.029,263.86705601,9.2,-31.85426543,9.28
VVV-2012-BLG-0570,56182.05863539,13.843,0.027,263.86705703,9.3,-31.85426448,10.05
VVV-2012-BLG-0570,56182.05904306,13.821,0.032,263.86705489,12.2,-31.8542686,12.63
VVV-2012-BLG-0570,56182.98959622,13.82,0.03,263.86705635,11.61,-31.85427154,11.21
VVV-2012-BLG-0570,56182.99000789,13.817,0.029,263.86705793,10.72,-31.85426875,11.09
VVV-2012-BLG-0570,56194.99839513,13.809,0.02,263.86705701,10.18,-31.85426986,8.47
VVV-2012-BLG-0570,56194.99884056,13.823,0.023,263.86705752,10.3,-31.85426904,8.59
VVV-2012-BLG-0570,56195.98586978,13.843,0.022,263.86705661,8.89,-31.85426775,9.54
VVV-2012-BLG-0570,56195.98628458,13.821,0.021,263.86705769,9.38,-31.85426728,11.03
VVV-2012-BLG-0570,56197.06055049,13.798,0.02,263.86705317,15.46,-31.85427391,11.96
VVV-2012-BLG-0570,56197.06092901,13.802,0.022,263.86705804,15.58,-31.85426806,14.42
VVV-2012-BLG-0570,56213.01450037,13.856,0.029,263.86706266,18.81,-31.85426781,17.47
VVV-2012-BLG-0570,56213.01485454,13.848,0.036,263.86706891,18.04,-31.85426193,18.52
VVV-2012-BLG-0570,56370.34198834,13.976,0.024,263.86705921,10.91,-31.85427215,11.82
VVV-2012-BLG-0570,56370.34238288,13.976,0.021,263.86706344,12.75,-31.85426911,11.97
VVV-2012-BLG-0570,56375.35719502,13.963,0.021,263.86706018,10.51,-31.85427407,10.33
VVV-2012-BLG-0570,56375.35759641,13.971,0.026,263.86705771,11.43,-31.85427024,10.06
VVV-2012-BLG-0570,56376.39503852,13.915,0.015,263.86706101,8.74,-31.85426658,10.08
VVV-2012-BLG-0570,56376.3954523,13.928,0.017,263.86706141,10.47,-31.85427063,10.59
VVV-2012-BLG-0570,56377.34182706,14.022,0.035,263.8670586,13.46,-31.85426844,11.35
VVV-2012-BLG-0570,56377.3424385,14.001,0.035,263.8670542,11.63,-31.85426658,10.09
VVV-2012-BLG-0570,56378.31056843,13.963,0.028,263.86706331,12.23,-31.8542707,12.12
VVV-2012-BLG-0570,56378.3111707,13.996,0.045,263.86705469,14.18,-31.85426639,14.22
VVV-2012-BLG-0570,56469.25233956,13.961,0.034,263.86706318,15.8,-31.85427306,19.3
VVV-2012-BLG-0570,56469.2527436,13.971,0.056,263.86707004,28.16,-31.85427612,30.63
VVV-2012-BLG-0570,56476.07111646,13.974,0.027,263.86705809,12.44,-31.85426767,10.79
VVV-2012-BLG-0570,56476.07154349,13.958,0.023,263.86706088,9.74,-31.85427152,10.61
VVV-2012-BLG-0570,56477.04585543,13.943,0.026,263.86706318,12.2,-31.85427322,13.41
VVV-2012-BLG-0570,56477.04625006,13.956,0.031,263.86705843,11.4,-31.85426841,12.51
VVV-2012-BLG-0570,56477.09437473,13.96,0.019,263.86706,8.36,-31.85426766,8.77
VVV-2012-BLG-0570,56477.09475224,13.974,0.017,263.8670596,8.32,-31.85426905,6.79
VVV-2012-BLG-0570,56477.18514881,13.948,0.016,263.86705825,8.25,-31.85427243,8.79
VVV-2012-BLG-0570,56477.18555452,13.933,0.017,263.86705944,10.59,-31.85427059,12.01
VVV-2012-BLG-0570,56479.01511504,13.934,0.029,263.86706429,14.92,-31.85427095,15.86
VVV-2012-BLG-0570,56479.01551471,13.916,0.022,263.86705858,12.33,-31.85426945,15.3
VVV-2012-BLG-0570,56479.07526718,13.964,0.02,263.86705818,11.12,-31.85427032,12.04
VVV-2012-BLG-0570,56479.07565615,13.933,0.023,263.86705879,10.34,-31.85427032,12.75
VVV-2012-BLG-0570,56479.16788655,13.929,0.031,263.86705932,13.77,-31.85426732,16.15
VVV-2012-BLG-0570,56479.16832691,13.939,0.02,263.86706254,9.77,-31.85426771,12.11
VVV-2012-BLG-0570,56479.26239891,13.975,0.05,263.86705988,26.75,-31.85426451,29.73
VVV-2012-BLG-0570,56479.26281204,13.929,0.035,263.86706584,21.19,-31.85426834,21.15
VVV-2012-BLG-0570,56480.10603863,13.959,0.018,263.8670589,8.77,-31.85427381,10.85
VVV-2012-BLG-0570,56480.10645653,13.973,0.021,263.86706107,10.07,-31.85426876,12.05
VVV-2012-BLG-0570,56480.16688643,13.963,0.026,263.86706391,11.38,-31.85427248,12.85
VVV-2012-BLG-0570,56480.16730791,13.965,0.026,263.86705773,9.45,-31.8542664,11.23
VVV-2012-BLG-0570,56485.05233656,13.977,0.032,263.86706496,10.89,-31.85427248,8.79
VVV-2012-BLG-0570,56485.05274905,13.971,0.033,263.86706126,11.68,-31.85426987,11.11
VVV-2012-BLG-0570,56487.05311919,13.932,0.024,263.86705974,12.14,-31.85426421,10.93
VVV-2012-BLG-0570,56487.0535116,13.969,0.029,263.86706014,11.57,-31.85426737,10.33
VVV-2012-BLG-0570,56498.2009247,13.949,0.021,263.8670588,12.71,-31.85427204,12.6
VVV-2012-BLG-0570,56498.2013251,13.936,0.025,263.86705885,14.01,-31.85427106,13.78
VVV-2012-BLG-0570,56500.99435936,13.991,0.022,263.86706244,7.97,-31.85427627,9.64
VVV-2012-BLG-0570,56500.99473608,13.952,0.038,263.86706182,15.11,-31.85427115,14.67
VVV-2012-BLG-0570,56508.06862078,13.938,0.015,263.86706083,9.01,-31.85427238,11.71
VVV-2012-BLG-0570,56508.06906533,13.964,0.017,263.86706138,10.21,-31.85426946,12.85
VVV-2012-BLG-0570,56530.99637,13.946,0.018,263.86706212,9.42,-31.85427038,13.66
VVV-2012-BLG-0570,56530.99679425,13.975,0.022,263.86706368,10.58,-31.85427236,13.81
VVV-2012-BLG-0570,56557.0286763,13.938,0.019,263.86706011,14.48,-31.85426834,12.81
VVV-2012-BLG-0570,56557.02910507,13.959,0.019,263.86705849,12.38,-31.85426955,11.69
VVV-2012-BLG-0570,56558.09281575,13.924,0.03,263.86706628,17.93,-31.8542717,16.16
VVV-2012-BLG-0570,56558.09325852,13.906,0.03,263.86705851,19.59,-31.85426655,16.38
VVV-2012-BLG-0570,56569.02595628,13.927,0.019,263.86706104,18.49,-31.85427038,16.94
VVV-2012-BLG-0570,56569.0263324,13.974,0.032,263.86705656,20.09,-31.85426827,15.82
VVV-2012-BLG-0570,56737.40034219,13.952,0.021,263.86705872,9.14,-31.85427097,10.26
VVV-2012-BLG-0570,56737.40077588,13.958,0.018,263.86705787,8.21,-31.85426979,8.56
VVV-2012-BLG-0570,56873.20887491,13.958,0.042,263.86706051,21.0,-31.85426785,21.79
VVV-2012-BLG-0570,56873.20925774,13.973,0.028,263.86706688,16.09,-31.8542725,16.0
VVV-2012-BLG-0570,56873.22159382,13.954,0.039,263.8670511,24.15,-31.85427123,19.79
VVV-2012-BLG-0570,56873.2219767,13.954,0.021,263.8670616,14.1,-31.85427122,11.04
VVV-2012-BLG-0570,56874.05030543,13.96,0.016,263.86705881,8.49,-31.8542696,9.61
VVV-2012-BLG-0570,56874.05074426,13.965,0.02,263.867063,9.91,-31.85426976,11.7
VVV-2012-BLG-0570,56874.0648614,13.958,0.016,263.86705872,8.54,-31.85427081,9.37
VVV-2012-BLG-0570,56874.06530801,13.965,0.023,263.86705927,9.8,-31.85426892,10.99
VVV-2012-BLG-0570,56874.07900434,13.95,0.017,263.86705932,9.0,-31.85427339,8.76
VVV-2012-BLG-0570,56874.07946633,13.963,0.016,263.86706007,9.02,-31.85426914,10.0
VVV-2012-BLG-0570,56874.14616626,13.988,0.023,263.867059,9.43,-31.85426819,9.65
VVV-2012-BLG-0570,56874.14659428,13.98,0.03,263.86706136,10.19,-31.85426895,10.06
VVV-2012-BLG-0570,56886.14305236,13.957,0.024,263.86705533,11.76,-31.85427038,11.17
VVV-2012-BLG-0570,56886.14344138,13.988,0.014,263.86705962,9.49,-31.85427239,5.98
VVV-2012-BLG-0570,56897.1375906,13.956,0.045,263.86706546,29.73,-31.85426782,26.28
VVV-2012-BLG-0570,56897.13800028,13.949,0.036,263.86705408,21.84,-31.85426993,22.32
VVV-2012-BLG-0570,57113.24935214,13.992,0.034,263.86705897,12.54,-31.8542714,11.76
VVV-2012-BLG-0570,57113.24974681,13.978,0.03,263.8670579,12.2,-31.85426745,12.67
VVV-2012-BLG-0570,57226.02980969,13.944,0.035,263.86705933,18.11,-31.85427197,20.22
VVV-2012-BLG-0570,57226.03019577,13.949,0.033,263.86706427,17.07,-31.85426669,19.4
VVV-2012-BLG-0570,57226.10689338,13.926,0.026,263.86706029,10.72,-31.85427133,13.17
VVV-2012-BLG-0570,57226.10735299,13.933,0.042,263.86705837,22.06,-31.85427225,22.49
VVV-2012-BLG-0570,57226.99599986,14.005,0.039,263.86705593,12.81,-31.85426946,12.45
VVV-2012-BLG-0570,57226.99639403,13.996,0.031,263.86705764,12.36,-31.85426789,13.29
VVV-2012-BLG-0570,57247.07897581,13.977,0.068,263.86705986,34.43,-31.85427025,37.03
VVV-2012-BLG-0570,57247.07932142,13.989,0.057,263.86706415,28.23,-31.85427355,34.54
VVV-2012-BLG-0570,57251.03830342,13.954,0.02,263.86705979,9.83,-31.85426942,10.84
VVV-2012-BLG-0570,57282.99921125,13.956,0.022,263.86705877,9.67,-31.85426711,12.5
VVV-2012-BLG-0570,57282.99951265,13.976,0.023,263.86706189,10.64,-31.85427059,11.41
VVV-2012-BLG-0570,57588.27592938,13.953,0.025,263.86705873,17.25,-31.85427067,16.75
VVV-2012-BLG-0570,57588.27631237,13.951,0.023,263.86705479,15.61,-31.85427496,16.9
VVV-2012-BLG-0570,57589.09123826,13.945,0.022,263.86706049,11.52,-31.85427229,10.24
VVV-2012-BLG-0570,57589.09166789,13.957,0.022,263.86706102,10.72,-31.85427114,12.89
VVV-2012-BLG-0570,57928.2005215,13.934,0.024,263.86706105,11.39,-31.85427151,13.18
VVV-2012-BLG-0570,57928.20085814,13.931,0.034,263.86705646,16.36,-31.85427636,18.42
VVV-2012-BLG-0570,57934.05709329,13.954,0.022,263.86705644,7.11,-31.85426928,8.31
VVV-2012-BLG-0570,57934.05740021,13.949,0.041,263.86705558,10.48,-31.85426719,10.52
VVV-2012-BLG-0570,58204.35821758,14.001,0.045,263.8670536,13.31,-31.85427254,13.32
VVV-2012-BLG-0570,58204.35858079,13.983,0.042,263.86705722,15.37,-31.85426971,14.02
VVV-2012-BLG-0570,58263.26375467,13.97,0.02,263.86705924,9.53,-31.85427236,9.83
VVV-2012-BLG-0570,58263.26413701,13.957,0.018,263.86705852,8.09,-31.85427246,8.87
VVV-2012-BLG-0570,58264.18590092,14.002,0.034,263.86705719,19.34,-31.85426794,19.37
VVV-2012-BLG-0570,58264.18624375,13.973,0.036,263.86706256,19.9,-31.85427051,19.99
VVV-2012-BLG-0570,58335.14999804,13.97,0.031,263.86705738,16.78,-31.85426687,15.6
VVV-2012-BLG-0570,58335.15037306,13.978,0.022,263.86705868,21.19,-31.85427311,14.31
VVV-2012-BLG-0570,58343.02397939,13.967,0.021,263.86706195,10.92,-31.85427346,12.33
VVV-2012-BLG-0570,58343.02435033,13.96,0.024,263.86706011,10.49,-31.85427031,11.93
VVV-2012-BLG-0570,58347.03725353,14.034,0.058,263.86705178,22.21,-31.85426623,20.36
VVV-2012-BLG-0570,58355.99785772,13.985,0.021,263.86706365,17.55,-31.85427435,15.17
VVV-2012-BLG-0570,58355.99825182,13.962,0.017,263.8670577,15.18,-31.85427216,12.84
VVV-2012-BLG-0570,58360.02771265,13.994,0.021,263.86705637,8.95,-31.85427226,8.91
VVV-2012-BLG-0570,58360.02811604,13.99,0.021,263.86705591,9.85,-31.85427297,9.09
VVV-2012-BLG-0570,58363.01368305,14.01,0.022,263.86705102,14.38,-31.85427082,13.61
VVV-2012-BLG-0570,58363.0141111,14.019,0.019,263.86705855,11.55,-31.85426972,10.93
VVV-2012-BLG-0570,58369.99208678,13.957,0.016,263.86705382,10.18,-31.8542772,10.23
VVV-2012-BLG-0570,58369.99248073,13.966,0.015,263.86705615,8.81,-31.85427259,8.03
VVV-2012-BLG-0570,58723.16003158,13.923,0.056,263.86706303,33.99,-31.85426947,35.88
VVV-2012-BLG-0570,58723.16038799,13.968,0.042,263.86704954,25.8,-31.854274,26.41
VVV-2013-BLG-0452,55423.15602558,14.019,0.018,270.92476564,8.21,-32.22024972,9.97
VVV-2013-BLG-0452,55423.15690737,14.038,0.015,270.92476534,7.82,-32.22024482,9.18
VVV-2013-BLG-0452,55777.13519722,14.047,0.019,270.92476498,6.26,-32.22024711,6.52
VVV-2013-BLG-0452,55777.13607517,14.032,0.017,270.92475805,7.42,-32.22025128,9.87
VVV-2013-BLG-0452,55778.19683828,14.017,0.02,270.92475936,6.3,-32.22024945,7.11
VVV-2013-BLG-0452,55778.19767274,14.042,0.024,270.92476197,10.98,-32.22024738,11.84
VVV-2013-BLG-0452,55794.12612605,14.046,0.02,270.92476074,7.75,-32.22025115,8.55
VVV-2013-BLG-0452,55794.12701963,14.045,0.017,270.92476272,7.06,-32.22024967,7.88
VVV-2013-BLG-0452,55806.1555087,14.055,0.019,270.92476216,9.88,-32.22024631,9.89
VVV-2013-BLG-0452,55806.15627908,14.024,0.021,270.92476111,9.39,-32.22024437,8.7
VVV-2013-BLG-0452,55820.10654723,14.028,0.018,270.92475896,9.37,-32.22024542,8.54
VVV-2013-BLG-0452,55820.10745941,13.982,0.023,270.924759,12.04,-32.22024261,12.52
VVV-2013-BLG-0452,55830.02952465,14.052,0.025,270.92476427,11.1,-32.22024534,13.95
VVV-2013-BLG-0452,55830.03035673,14.031,0.024,270.92476249,12.18,-32.22024737,13.16
VVV-2013-BLG-0452,55844.02586786,14.029,0.019,270.92476039,10.03,-32.22024652,8.1
VVV-2013-BLG-0452,55844.02665639,14.029,0.021,270.92477068,10.83,-32.2202523,11.26
VVV-2013-BLG-0452,55849.03077478,14.035,0.047,270.92477649,28.27,-32.22024812,30.48
VVV-2013-BLG-0452,55849.03155988,13.974,0.045,270.92476913,24.95,-32.22025786,23.03
VVV-2013-BLG-0452,55987.3776384,14.053,0.025,270.92475607,12.25,-32.2202531,11.4
VVV-2013-BLG-0452,55987.37841964,14.03,0.016,270.92475801,9.61,-32.22025009,10.02
VVV-2013-BLG-0452,55999.37708897,14.035,0.025,270.92476317,10.62,-32.22025036,10.55
VVV-2013-BLG-0452,55999.37786657,14.037,0.016,270.92476493,7.83,-32.22024665,9.02
VVV-2013-BLG-0452,56016.38281133,14.008,0.022,270.92476322,8.92,-32.22024975,8.7
VVV-2013-BLG-0452,56016.38369685,14.057,0.024,270.92475947,12.48,-32.22024776,12.81
VVV-2013-BLG-0452,56024.25902981,14.045,0.022,270.92475672,11.43,-32.22024611,9.46
VVV-2013-BLG-0452,56024.25983051,14.057,0.019,270.92475864,10.92,-32.22024654,10.99
VVV-2013-BLG-0452,56035.25474039,14.011,0.023,270.92475846,6.49,-32.22024743,7.01
VVV-2013-BLG-0452,56035.25555726,13.993,0.02,270.92476238,8.46,-32.22024942,9.78
VVV-2013-BLG-0452,56035.26554146,13.998,0.02,270.92476343,6.66,-32.22024778,7.09
VVV-2013-BLG-0452,56035.26637105,14.041,0.02,270.92476183,7.91,-32.22025001,9.19
VVV-2013-BLG-0452,56035.2940403,14.029,0.02,270.92476519,7.32,-32.22024894,8.02
VVV-2013-BLG-0452,56035.29492365,14.059,0.024,270.92475252,9.24,-32.22024891,10.5
VVV-2013-BLG-0452,56036.29833178,14.025,0.025,270.92476178,7.3,-32.22024668,9.27
VVV-2013-BLG-0452,56036.29924452,14.021,0.018,270.92476164,6.87,-32.22024561,8.5
VVV-2013-BLG-0452,56036.31229309,14.038,0.025,270.9247629,8.61,-32.22024918,8.26
VVV-2013-BLG-0452,56036.31318039,14.021,0.019,270.92475704,7.31,-32.22024739,8.16
VVV-2013-BLG-0452,56036.38157757,14.038,0.021,270.92475942,7.95,-32.22025077,8.18
VVV-2013-BLG-0452,56036.38259692,14.024,0.013,270.92476181,4.73,-32.22024951,6.38
VVV-2013-BLG-0452,56036.39437287,14.027,0.017,270.92476274,6.73,-32.22024703,8.21
VVV-2013-BLG-0452,56036.3953293,14.026,0.019,270.92476118,6.27,-32.22024831,8.98
VVV-2013-BLG-0452,56039.2541567,14.014,0.022,270.92476134,8.0,-32.22024751,6.54
VVV-2013-BLG-0452,56039.25499298,14.019,0.015,270.92475926,5.25,-32.22024864,5.17
VVV-2013-BLG-0452,56046.27527903,14.014,0.02,270.92475807,9.9,-32.22024892,11.13
VVV-2013-BLG-0452,56046.2760932,14.027,0.014,270.9247662,8.52,-32.22024914,8.67
VVV-2013-BLG-0452,56047.23017873,14.043,0.018,270.92476254,8.82,-32.22024937,8.06
VVV-2013-BLG-0452,56047.2309494,14.063,0.017,270.92475979,8.66,-32.22024738,9.15
VVV-2013-BLG-0452,56086.15989621,14.047,0.016,270.92476078,5.46,-32.22024873,6.47
VVV-2013-BLG-0452,56086.16077043,14.026,0.017,270.92475759,8.48,-32.22024542,9.17
VVV-2013-BLG-0452,56090.13050661,14.041,0.018,270.92476292,5.21,-32.22024676,8.26
VVV-2013-BLG-0452,56090.13133979,14.011,0.013,270.92476376,4.61,-32.22024526,5.53
VVV-2013-BLG-0452,56093.19638138,14.042,0.022,270.92475932,8.54,-32.22024798,9.82
VVV-2013-BLG-0452,56093.19728194,14.033,0.012,270.9247592,4.52,-32.22024823,6.55
VVV-2013-BLG-0452,56096.15561576,14.033,0.017,270.9247608,6.69,-32.2202454,7.63
VVV-2013-BLG-0452,56096.15649667,14.023,0.014,270.92475922,5.13,-32.22024794,6.75
VVV-2013-BLG-0452,56109.1049585,13.972,0.035,270.92475873,8.87,-32.22024715,10.0
VVV-2013-BLG-0452,56109.10583137,13.985,0.022,270.92476068,7.48,-32.2202468,12.29
VVV-2013-BLG-0452,56114.1848258,14.041,0.02,270.92475953,8.22,-32.22025117,10.95
VVV-2013-BLG-0452,56114.18568229,14.032,0.013,270.92476069,6.82,-32.22024619,7.23
VVV-2013-BLG-0452,56123.16766151,14.022,0.017,270.92475713,7.89,-32.22025033,8.63
VVV-2013-BLG-0452,56123.16844899,14.008,0.015,270.92476051,8.38,-32.22024969,9.88
VVV-2013-BLG-0452,56125.10557213,14.04,0.018,270.92476203,11.34,-32.22024977,10.1
VVV-2013-BLG-0452,56125.10638259,14.035,0.022,270.92476214,13.19,-32.22025129,12.22
VVV-2013-BLG-0452,56126.03092046,14.035,0.022,270.92475864,9.12,-32.22024974,10.18
VVV-2013-BLG-0452,56126.03168898,14.029,0.02,270.92475997,10.54,-32.22024788,10.99
VVV-2013-BLG-0452,56126.99819661,13.987,0.022,270.92476232,10.38,-32.22024857,7.76
VVV-2013-BLG-0452,56126.99897102,14.062,0.024,270.92475825,12.31,-32.22024918,9.14
VVV-2013-BLG-0452,56127.99476015,14.04,0.021,270.92476048,9.96,-32.22024799,8.38
VVV-2013-BLG-0452,56127.99556736,14.04,0.017,270.92475593,9.59,-32.22024848,8.0
VVV-2013-BLG-0452,56128.20181137,14.033,0.026,270.92475887,9.84,-32.22024963,10.8
VVV-2013-BLG-0452,56128.20267699,14.047,0.017,270.92475654,9.16,-32.22024941,11.01
VVV-2013-BLG-0452,56130.16609019,14.049,0.02,270.92476183,7.73,-32.2202497,8.59
VVV-2013-BLG-0452,56130.16687656,14.055,0.025,270.92476009,10.41,-32.22025084,11.18
VVV-2013-BLG-0452,56130.99757536,14.051,0.056,270.92476102,16.38,-32.220251,16.77
VVV-2013-BLG-0452,56130.99833348,14.005,0.016,270.92475535,7.8,-32.22025,8.26
VVV-2013-BLG-0452,56132.07789077,14.024,0.034,270.92476035,14.45,-32.22024979,14.03
VVV-2013-BLG-0452,56132.07868543,14.038,0.017,270.92475894,9.58,-32.22024877,9.78
VVV-2013-BLG-0452,56135.04610724,14.022,0.018,270.92476302,8.01,-32.2202509,9.26
VVV-2013-BLG-0452,56135.0468968,14.023,0.015,270.9247566,7.35,-32.22024949,10.05
VVV-2013-BLG-0452,56140.04022822,14.047,0.02,270.92475699,8.73,-32.22024731,10.24
VVV-2013-BLG-0452,56140.04101408,14.03,0.02,270.92475764,10.66,-32.22024787,12.91
VVV-2013-BLG-0452,56141.13138251,14.033,0.024,270.92476274,10.47,-32.22024883,11.06
VVV-2013-BLG-0452,56141.13217854,14.045,0.014,270.92476656,7.47,-32.22024577,7.56
VVV-2013-BLG-0452,56144.13073929,14.041,0.027,270.92475898,11.71,-32.22024672,12.87
VVV-2013-BLG-0452,56144.13150937,14.075,0.029,270.92475577,14.49,-32.22025224,16.43
VVV-2013-BLG-0452,56148.11290906,14.032,0.023,270.92475816,7.62,-32.22024966,7.59
VVV-2013-BLG-0452,56148.11369618,14.013,0.029,270.92476085,9.77,-32.22024519,9.93
VVV-2013-BLG-0452,56153.999376,14.046,0.022,270.92475828,10.08,-32.22024657,10.99
VVV-2013-BLG-0452,56154.00014712,14.027,0.018,270.92475901,9.79,-32.22024867,10.04
VVV-2013-BLG-0452,56157.15461458,14.042,0.034,270.92475771,16.44,-32.22025288,18.85
VVV-2013-BLG-0452,56157.15541115,14.033,0.027,270.92475999,14.69,-32.22024681,15.63
VVV-2013-BLG-0452,56168.15278778,14.061,0.024,270.92475998,13.7,-32.22024983,13.14
VVV-2013-BLG-0452,56168.153539,14.041,0.025,270.92475595,13.04,-32.22025481,15.1
VVV-2013-BLG-0452,56169.12296956,14.059,0.017,270.92476274,7.37,-32.22025009,6.2
VVV-2013-BLG-0452,56169.12383146,14.027,0.016,270.9247592,7.06,-32.2202508,7.05
VVV-2013-BLG-0452,56182.07679367,14.019,0.021,270.92475633,6.87,-32.22024849,7.27
VVV-2013-BLG-0452,56182.07759206,14.04,0.018,270.9247575,6.28,-32.22024634,6.11
VVV-2013-BLG-0452,56183.00951787,14.03,0.017,270.92475837,6.01,-32.22024616,6.0
VVV-2013-BLG-0452,56183.01037478,14.04,0.017,270.92475967,6.61,-32.22025004,6.96
VVV-2013-BLG-0452,56195.01988953,14.019,0.02,270.92476098,9.22,-32.22024646,7.69
VVV-2013-BLG-0452,56195.02073357,14.024,0.017,270.92475883,7.13,-32.2202475,6.66
VVV-2013-BLG-0452,56196.00477822,14.007,0.023,270.92475964,7.72,-32.22024635,9.24
VVV-2013-BLG-0452,56196.00558328,14.037,0.016,270.92475737,7.68,-32.22025033,8.65
VVV-2013-BLG-0452,56197.07783332,14.032,0.02,270.92475722,11.23,-32.2202478,8.79
VVV-2013-BLG-0452,56197.07856722,14.041,0.021,270.92475516,12.72,-32.22024967,11.96
VVV-2013-BLG-0452,56213.03238314,14.059,0.026,270.92476011,14.42,-32.2202511,12.9
VVV-2013-BLG-0452,56213.03316541,14.021,0.022,270.92475894,13.22,-32.22024785,13.31
VVV-2013-BLG-0452,56370.3610803,14.023,0.019,270.92476,10.66,-32.22024953,9.08
VVV-2013-BLG-0452,56370.36188258,14.031,0.018,270.92476023,10.79,-32.22025131,9.25
VVV-2013-BLG-0452,56375.37819954,14.028,0.021,270.92476168,9.54,-32.22025149,9.05
VVV-2013-BLG-0452,56375.37901555,13.99,0.022,270.92475939,8.85,-32.22025094,8.66
VVV-2013-BLG-0452,56376.41439104,14.06,0.022,270.92476149,10.08,-32.22025077,9.86
VVV-2013-BLG-0452,56376.41519401,14.004,0.019,270.92475491,10.37,-32.2202451,10.24
VVV-2013-BLG-0452,56377.36886229,14.027,0.025,270.9247574,10.11,-32.2202474,9.3
VVV-2013-BLG-0452,56377.37011849,14.024,0.024,270.92475417,9.32,-32.22024966,9.88
VVV-2013-BLG-0452,56378.33642166,14.05,0.016,270.92476113,7.14,-32.22024849,6.76
VVV-2013-BLG-0452,56378.33764502,14.039,0.022,270.92475744,7.39,-32.22024821,7.97
VVV-2013-BLG-0452,56469.27461049,14.044,0.032,270.92475852,13.3,-32.22025238,15.75
VVV-2013-BLG-0452,56469.27541671,14.029,0.039,270.92475359,16.11,-32.22024607,19.97
VVV-2013-BLG-0452,56476.08950806,13.995,0.02,270.92475225,10.26,-32.2202522,9.22
VVV-2013-BLG-0452,56476.09030768,14.046,0.016,270.92476398,8.98,-32.22024713,8.91
VVV-2013-BLG-0452,56477.06356763,14.044,0.018,270.92475629,6.89,-32.22025086,7.81
VVV-2013-BLG-0452,56477.06434862,14.015,0.013,270.92475664,6.1,-32.22024951,7.15
VVV-2013-BLG-0452,56477.11374254,14.05,0.017,270.92475927,5.56,-32.22024937,6.16
VVV-2013-BLG-0452,56477.11459745,14.055,0.014,270.92475831,4.54,-32.22025238,5.16
VVV-2013-BLG-0452,56477.20528435,14.021,0.018,270.92475644,7.12,-32.22025016,8.1
VVV-2013-BLG-0452,56477.20614712,14.018,0.02,270.92475921,9.91,-32.22024817,10.42
VVV-2013-BLG-0452,56479.03376909,14.035,0.022,270.92475771,10.29,-32.2202519,11.37
VVV-2013-BLG-0452,56479.03454384,14.028,0.022,270.92475563,10.64,-32.22024575,12.28
VVV-2013-BLG-0452,56479.09346134,14.004,0.023,270.92475649,11.85,-32.22025176,13.39
VVV-2013-BLG-0452,56479.09429835,14.051,0.027,270.92475791,13.88,-32.22024904,15.0
VVV-2013-BLG-0452,56479.18878283,14.019,0.031,270.92475885,12.93,-32.22025723,15.09
VVV-2013-BLG-0452,56479.1896434,14.009,0.035,270.92475618,16.2,-32.22025575,18.51
VVV-2013-BLG-0452,56479.28253619,14.018,0.032,270.92475292,17.44,-32.22025352,17.94
VVV-2013-BLG-0452,56479.28338882,13.998,0.026,270.92475322,13.89,-32.22025586,16.32
VVV-2013-BLG-0452,56480.12682858,13.999,0.026,270.92475718,9.7,-32.22024574,11.44
VVV-2013-BLG-0452,56480.12762806,14.041,0.021,270.92475621,8.92,-32.22024865,10.34
VVV-2013-BLG-0452,56480.18606667,14.024,0.017,270.92475726,7.13,-32.22024893,7.72
VVV-2013-BLG-0452,56480.18686216,14.015,0.015,270.92475538,6.11,-32.22024676,6.68
VVV-2013-BLG-0452,56485.07268764,14.022,0.026,270.92475554,9.17,-32.22025002,6.19
VVV-2013-BLG-0452,56485.07349414,13.974,0.023,270.92475561,7.64,-32.22024792,8.74
VVV-2013-BLG-0452,56487.07132943,14.024,0.022,270.92475807,9.69,-32.22024619,8.53
VVV-2013-BLG-0452,56487.07210738,14.085,0.018,270.92476052,9.14,-32.22024583,9.11
VVV-2013-BLG-0452,56498.22035004,14.008,0.026,270.92475713,11.36,-32.22025226,12.96
VVV-2013-BLG-0452,56498.22111889,14.021,0.018,270.92475733,8.96,-32.2202488,10.15
VVV-2013-BLG-0452,56501.01794252,14.028,0.025,270.92475737,10.97,-32.22024859,12.51
VVV-2013-BLG-0452,56501.01870903,14.02,0.022,270.92476384,10.06,-32.22024713,12.6
VVV-2013-BLG-0452,56512.10882621,13.974,0.021,270.92475527,8.1,-32.22024926,8.33
VVV-2013-BLG-0452,56512.10963882,13.975,0.017,270.92475771,7.45,-32.22024969,7.34
VVV-2013-BLG-0452,56533.08282286,13.83,0.018,270.9247597,7.2,-32.22024959,7.15
VVV-2013-BLG-0452,56533.08362173,13.811,0.016,270.92475713,6.58,-32.22024701,6.46
VVV-2013-BLG-0452,56558.02851657,13.012,0.021,270.92475625,6.11,-32.22025272,8.32
VVV-2013-BLG-0452,56558.02936607,13.016,0.017,270.92476004,8.14,-32.22024989,10.28
VVV-2013-BLG-0452,56573.0278811,13.358,0.019,270.92475569,7.55,-32.2202484,6.84
VVV-2013-BLG-0452,56573.028593,13.337,0.018,270.92475803,10.96,-32.2202496,11.03
VVV-2013-BLG-0452,56582.00971112,13.668,0.024,270.92475964,10.32,-32.22025165,11.47
VVV-2013-BLG-0452,56582.01056113,13.673,0.021,270.924752,10.11,-32.22025544,11.28
VVV-2013-BLG-0452,56583.03041861,13.696,0.025,270.92475307,9.33,-32.22024807,11.75
VVV-2013-BLG-0452,56583.03119009,13.709,0.025,270.92475909,13.49,-32.22025054,13.84
VVV-2013-BLG-0452,56804.16587501,14.022,0.033,270.92475648,12.27,-32.22025481,11.81
VVV-2013-BLG-0452,56804.16664592,14.069,0.023,270.92475498,8.32,-32.22024938,9.08
VVV-2013-BLG-0452,56816.15130867,14.044,0.026,270.92475638,10.92,-32.22024784,11.46
VVV-2013-BLG-0452,56816.1520993,14.045,0.02,270.92475337,10.31,-32.22025282,10.83
VVV-2013-BLG-0452,56826.30593985,14.003,0.05,270.92474794,24.79,-32.22025229,30.19
VVV-2013-BLG-0452,56826.30673564,14.036,0.029,270.9247552,13.4,-32.22024791,17.39
VVV-2013-BLG-0452,56829.3197159,14.037,0.023,270.92475541,12.68,-32.22024966,11.38
VVV-2013-BLG-0452,56829.32157176,14.042,0.02,270.92475311,9.74,-32.22024996,9.73
VVV-2013-BLG-0452,56832.24221983,14.046,0.021,270.924754,8.63,-32.22024937,10.11
VVV-2013-BLG-0452,56832.24303242,14.022,0.017,270.92475657,7.5,-32.22025004,8.36
VVV-2013-BLG-0452,56833.07913599,14.022,0.022,270.92475139,9.32,-32.22025187,10.62
VVV-2013-BLG-0452,56833.07990179,14.043,0.023,270.92475198,11.97,-32.22024905,13.03
VVV-2013-BLG-0452,56833.29951689,13.995,0.021,270.92475412,8.79,-32.22025031,9.01
VVV-2013-BLG-0452,56833.30034107,14.038,0.019,270.92475504,8.95,-32.22024791,10.39
VVV-2013-BLG-0452,56841.18384901,14.048,0.027,270.92475685,11.49,-32.22025174,11.84
VVV-2013-BLG-0452,56841.18472621,14.066,0.02,270.92475413,8.49,-32.22025164,11.37
VVV-2013-BLG-0452,56842.12225432,14.022,0.021,270.9247534,8.97,-32.22025307,10.89
VVV-2013-BLG-0452,56842.12302313,14.045,0.023,270.92475436,10.97,-32.22024875,12.22
VVV-2013-BLG-0452,56845.21413751,14.028,0.021,270.92475294,7.08,-32.22024993,8.57
VVV-2013-BLG-0452,56845.21494784,14.04,0.016,270.92475434,6.91,-32.22024934,8.93
VVV-2013-BLG-0452,56845.2273058,14.034,0.016,270.92475309,5.63,-32.22024902,6.23
VVV-2013-BLG-0452,56845.22811464,14.052,0.016,270.92475521,6.61,-32.22024737,8.29
VVV-2013-BLG-0452,56851.14366395,14.013,0.016,270.92475802,5.66,-32.22025097,5.98
VVV-2013-BLG-0452,56851.14451414,14.044,0.019,270.92475483,6.98,-32.22025352,8.47
VVV-2013-BLG-0452,56874.00737638,14.032,0.094,270.92474706,22.71,-32.22025792,26.18
VVV-2013-BLG-0452,56874.0081909,14.019,0.038,270.92475479,19.06,-32.22025373,19.12
VVV-2013-BLG-0452,56912.07667933,14.078,0.02,270.9247517,7.89,-32.22025206,6.86
VVV-2013-BLG-0452,56912.07751302,14.015,0.023,270.92475078,9.91,-32.22024971,7.75
VVV-2013-BLG-0452,56937.02751389,14.048,0.025,270.92474761,12.61,-32.22025213,12.27
VVV-2013-BLG-0452,56937.02825258,14.03,0.02,270.92475775,13.05,-32.22025132,11.87
VVV-2013-BLG-0452,57166.32271068,14.062,0.025,270.9247523,9.34,-32.22025057,9.94
VVV-2013-BLG-0452,57166.3235426,14.045,0.017,270.9247497,7.12,-32.22024964,8.69
VVV-2013-BLG-0452,57172.10685395,14.037,0.032,270.92475163,14.12,-32.22025034,13.34
VVV-2013-BLG-0452,57172.10761178,14.045,0.024,270.92475645,12.3,-32.2202485,11.23
VVV-2013-BLG-0452,57172.12029968,14.001,0.023,270.92475322,9.25,-32.22025054,9.42
VVV-2013-BLG-0452,57172.12109425,14.037,0.024,270.92475332,12.25,-32.22025144,12.76
VVV-2013-BLG-0452,57172.13298172,14.036,0.024,270.92475117,10.58,-32.22024896,10.57
VVV-2013-BLG-0452,57172.13373324,14.023,0.023,270.9247538,11.23,-32.2202515,11.74
VVV-2013-BLG-0452,57174.23111921,14.041,0.018,270.9247534,7.68,-32.22025156,8.17
VVV-2013-BLG-0452,57174.23196569,14.037,0.018,270.92475228,7.14,-32.22024815,8.39
VVV-2013-BLG-0452,57174.41501546,14.044,0.021,270.92475216,9.45,-32.22025042,9.54
VVV-2013-BLG-0452,57174.41578602,14.042,0.018,270.92475069,9.43,-32.22025189,9.97
VVV-2013-BLG-0452,57227.22027031,13.982,0.025,270.92475014,9.28,-32.22025105,8.43
VVV-2013-BLG-0452,57227.22120515,14.038,0.015,270.92475286,8.03,-32.22024955,7.38
VVV-2013-BLG-0452,57239.05009322,14.012,0.021,270.92475119,8.46,-32.22024775,10.3
VVV-2013-BLG-0452,57239.05081513,14.011,0.021,270.92475426,10.2,-32.22025443,14.36
VVV-2013-BLG-0452,57245.06950413,14.054,0.042,270.92475839,17.05,-32.22025427,22.21
VVV-2013-BLG-0452,57245.07025794,14.017,0.039,270.92474526,16.67,-32.22025639,19.38
VVV-2013-BLG-0452,57265.01246428,14.056,0.019,270.92475403,8.09,-32.22025173,8.17
VVV-2013-BLG-0452,57265.01325128,14.007,0.017,270.92475444,8.5,-32.22025387,8.25
VVV-2013-BLG-0452,57273.00902201,14.013,0.016,270.92475154,6.04,-32.22025268,6.63
VVV-2013-BLG-0452,57273.00986324,14.044,0.015,270.92475245,6.14,-32.22025221,7.27
VVV-2013-BLG-0452,57284.05414348,14.038,0.021,270.92474867,9.15,-32.22025114,8.52
VVV-2013-BLG-0452,57284.05484631,14.039,0.017,270.92475049,7.13,-32.22024973,7.71
VVV-2013-BLG-0452,57589.17094732,14.035,0.018,270.92474886,5.94,-32.22024998,7.17
VVV-2013-BLG-0452,57589.17180023,14.039,0.023,270.9247511,8.35,-32.22025047,10.73
VVV-2013-BLG-0452,57841.36461079,14.034,0.017,270.92474781,6.89,-32.2202518,6.95
VVV-2013-BLG-0452,57841.36539972,14.036,0.014,270.92474874,5.44,-32.22025109,5.66
VVV-2013-BLG-0423,55437.13155126,16.235,0.075,267.62733386,43.14,-32.27181957,44.99
VVV-2013-BLG-0423,55451.04628074,16.444,0.091,267.62735275,45.14,-32.27182557,43.45
VVV-2013-BLG-0423,55464.09436974,16.251,0.073,267.62736814,57.99,-32.27184161,59.7
VVV-2013-BLG-0423,55464.09852385,16.298,0.081,267.62737069,49.2,-32.27184034,42.97
VVV-2013-BLG-0423,55776.19737256,16.456,0.083,267.62733579,66.67,-32.27183222,74.77
VVV-2013-BLG-0423,55776.20444207,16.322,0.091,267.62735244,63.21,-32.27182612,68.55
VVV-2013-BLG-0423,55781.16732324,16.481,0.113,267.62733874,63.38,-32.27184536,56.83
VVV-2013-BLG-0423,55781.17214503,16.24,0.089,267.62734829,58.49,-32.27182781,48.11
VVV-2013-BLG-0423,55828.09005427,16.268,0.078,267.62733188,65.97,-32.2718478,58.92
VVV-2013-BLG-0423,55828.09628636,16.55,0.149,267.62734057,109.57,-32.27182483,97.05
VVV-2013-BLG-0423,55840.03467721,16.616,0.115,267.62733965,54.4,-32.27181746,57.14
VVV-2013-BLG-0423,55840.03855676,16.444,0.085,267.62733257,53.32,-32.27183577,44.17
VVV-2013-BLG-0423,55841.04490009,16.356,0.096,267.62734546,43.38,-32.2718309,46.93
VVV-2013-BLG-0423,55841.05153755,16.324,0.119,267.62734872,50.7,-32.27183021,48.85
VVV-2013-BLG-0423,55993.34360784,16.232,0.079,267.62735336,54.92,-32.27183766,52.5
VVV-2013-BLG-0423,55993.34706865,16.283,0.074,267.62734306,51.47,-32.27182037,44.6
VVV-2013-BLG-0423,56012.35883093,16.36,0.099,267.62734594,36.72,-32.27182689,33.85
VVV-2013-BLG-0423,56012.36269053,16.32,0.083,267.62733764,24.96,-32.27181991,25.27
VVV-2013-BLG-0423,56085.17723306,16.288,0.075,267.62732635,30.25,-32.27182701,32.9
VVV-2013-BLG-0423,56085.18461216,16.275,0.095,267.62732375,41.74,-32.2718259,47.52
VVV-2013-BLG-0423,56095.2334044,16.481,0.101,267.6273301,44.81,-32.27182148,42.42
VVV-2013-BLG-0423,56095.24130866,16.373,0.095,267.62734793,43.0,-32.27184293,48.09
VVV-2013-BLG-0423,56100.09248973,16.46,0.113,267.62735822,86.32,-32.27181525,76.07
VVV-2013-BLG-0423,56100.09924124,16.185,0.14,267.62736706,93.23,-32.27184042,68.7
VVV-2013-BLG-0423,56102.12445671,16.634,0.151,267.62733223,66.48,-32.27183804,68.96
VVV-2013-BLG-0423,56102.1419154,16.275,0.273,267.62734386,152.71,-32.27182943,107.77
VVV-2013-BLG-0423,56102.14239773,16.49,0.09,267.62734386,46.12,-32.27182706,45.1
VVV-2013-BLG-0423,56103.07794418,16.257,0.116,267.62736001,86.92,-32.27184756,71.5
VVV-2013-BLG-0423,56104.02828274,16.264,0.101,267.62733531,65.05,-32.27185084,69.42
VVV-2013-BLG-0423,56104.03448852,16.244,0.088,267.6273351,53.55,-32.2718163,46.95
VVV-2013-BLG-0423,56104.03488811,16.366,0.118,267.62735833,54.56,-32.27183828,52.37
VVV-2013-BLG-0423,56112.01584446,16.335,0.08,267.62733908,37.79,-32.27183862,38.86
VVV-2013-BLG-0423,56112.02226916,16.455,0.255,267.62732657,122.15,-32.27182202,79.65
VVV-2013-BLG-0423,56112.02268333,16.709,0.437,267.62733555,156.9,-32.27179625,137.81
VVV-2013-BLG-0423,56115.23276935,16.345,0.066,267.62735247,37.46,-32.27184209,38.19
VVV-2013-BLG-0423,56115.24005218,16.334,0.085,267.62734448,33.86,-32.27183084,39.87
VVV-2013-BLG-0423,56123.18212959,16.374,0.085,267.62734916,58.88,-32.27183913,50.82
VVV-2013-BLG-0423,56123.18840117,16.285,0.082,267.62736024,59.57,-32.27183364,56.68
VVV-2013-BLG-0423,56127.08445997,16.498,0.205,267.62735227,107.33,-32.27187982,110.2
VVV-2013-BLG-0423,56127.09092319,16.419,0.103,267.62734834,58.13,-32.27185198,68.01
VVV-2013-BLG-0423,56129.19819544,16.353,0.081,267.62734807,33.99,-32.27182222,45.1
VVV-2013-BLG-0423,56129.20499909,16.425,0.086,267.62735292,43.98,-32.27182505,46.66
VVV-2013-BLG-0423,56130.07369686,16.343,0.087,267.62733688,47.05,-32.27183078,44.29
VVV-2013-BLG-0423,56130.08048425,16.214,0.094,267.62734341,29.14,-32.27183257,30.14
VVV-2013-BLG-0423,56131.03901718,16.262,0.065,267.62732292,33.23,-32.27181813,42.02
VVV-2013-BLG-0423,56131.04862283,16.341,0.072,267.62733399,32.4,-32.27183212,32.83
VVV-2013-BLG-0423,56132.10498203,16.326,0.056,267.62734081,38.35,-32.27183614,42.71
VVV-2013-BLG-0423,56132.11181335,16.422,0.097,267.62736285,64.11,-32.27185745,67.6
VVV-2013-BLG-0423,56134.13076255,16.271,0.076,267.62734203,38.5,-32.27183459,38.73
VVV-2013-BLG-0423,56134.13721988,16.274,0.078,267.62733162,33.76,-32.27183741,34.35
VVV-2013-BLG-0423,56139.99784483,16.328,0.107,267.62733523,73.03,-32.27183328,72.82
VVV-2013-BLG-0423,56140.00788728,16.257,0.106,267.62736225,77.38,-32.27183391,87.2
VVV-2013-BLG-0423,56141.17926521,16.411,0.061,267.62732454,57.61,-32.27182469,53.38
VVV-2013-BLG-0423,56141.18565608,16.459,0.251,267.62738882,192.35,-32.27182674,170.76
VVV-2013-BLG-0423,56143.97918195,16.252,0.055,267.62735334,39.21,-32.27183276,38.6
VVV-2013-BLG-0423,56143.98518504,16.379,0.154,267.62733228,92.53,-32.27184637,99.47
VVV-2013-BLG-0423,56144.194942,16.257,0.078,267.62737171,75.97,-32.27182436,65.62
VVV-2013-BLG-0423,56168.12152478,16.413,0.102,267.6273728,68.74,-32.27183523,68.8
VVV-2013-BLG-0423,56168.12768099,16.328,0.123,267.62735928,78.71,-32.27182245,76.71
VVV-2013-BLG-0423,56170.05830592,16.247,0.065,267.62733793,27.9,-32.27182873,30.26
VVV-2013-BLG-0423,56170.06504227,16.241,0.092,267.62733527,45.59,-32.27182783,50.18
VVV-2013-BLG-0423,56182.09125318,16.403,0.109,267.62732955,55.98,-32.27185172,63.61
VVV-2013-BLG-0423,56182.09731834,16.279,0.083,267.62733935,41.28,-32.2718201,40.27
VVV-2013-BLG-0423,56183.02431158,16.395,0.098,267.62733206,39.59,-32.27181509,42.37
VVV-2013-BLG-0423,56183.03234015,16.283,0.09,267.62733736,41.24,-32.27183738,39.32
VVV-2013-BLG-0423,56364.32935512,16.432,0.107,267.62734487,66.05,-32.27182558,64.8
VVV-2013-BLG-0423,56364.33505897,16.112,0.12,267.6273071,65.9,-32.27183997,62.47
VVV-2013-BLG-0423,56364.33545647,16.244,0.079,267.627364,50.08,-32.27183944,51.5
VVV-2013-BLG-0423,56366.35255546,16.426,0.091,267.62734532,84.53,-32.2718369,59.23
VVV-2013-BLG-0423,56366.35839177,16.505,0.132,267.62733774,98.03,-32.27182637,82.17
VVV-2013-BLG-0423,56366.35877502,16.353,0.108,267.62734614,76.22,-32.27184906,72.97
VVV-2013-BLG-0423,56368.33092891,16.471,0.085,267.62733319,43.58,-32.27183687,48.15
VVV-2013-BLG-0423,56368.33677602,16.147,0.065,267.62732077,33.08,-32.27183631,34.51
VVV-2013-BLG-0423,56368.33715178,16.437,0.07,267.62732525,37.45,-32.27183977,39.35
VVV-2013-BLG-0423,56373.31107634,16.332,0.083,267.62732804,51.33,-32.27182958,44.44
VVV-2013-BLG-0423,56373.31702157,15.865,0.095,267.62734777,51.68,-32.27182757,58.68
VVV-2013-BLG-0423,56373.31741642,16.422,0.095,267.62732854,70.44,-32.27184887,63.47
VVV-2013-BLG-0423,56375.30138471,16.43,0.102,267.62732202,74.17,-32.27182676,78.09
VVV-2013-BLG-0423,56375.30745377,16.413,0.139,267.62738032,57.24,-32.27182344,56.98
VVV-2013-BLG-0423,56375.30785229,16.354,0.093,267.62734171,46.66,-32.2718201,40.0
VVV-2013-BLG-0423,56378.28841533,16.308,0.1,267.62735401,60.29,-32.27183613,54.11
VVV-2013-BLG-0423,56378.29815148,16.522,0.106,267.62734939,58.24,-32.27183914,61.86
VVV-2013-BLG-0423,56484.12340997,16.358,0.135,267.62734111,44.55,-32.27182093,46.69
VVV-2013-BLG-0423,56484.13018882,16.399,0.15,267.62733243,38.66,-32.27183186,44.2
VVV-2013-BLG-0423,56486.09146193,16.19,0.051,267.62732373,29.58,-32.27181724,28.26
VVV-2013-BLG-0423,56486.09863101,16.073,0.065,267.62732262,28.25,-32.27182887,30.49
VVV-2013-BLG-0423,56508.0386698,15.905,0.045,267.62733671,24.69,-32.27182983,27.23
VVV-2013-BLG-0423,56508.04631472,15.919,0.066,267.6273261,24.76,-32.27182961,28.37
VVV-2013-BLG-0423,56508.05139203,15.946,0.068,267.62735863,49.87,-32.27183127,53.25
VVV-2013-BLG-0423,56508.05970928,16.141,0.178,267.62730967,124.31,-32.27181062,115.11
VVV-2013-BLG-0423,56508.1721539,16.027,0.077,267.62733448,36.43,-32.27182863,38.73
VVV-2013-BLG-0423,56508.17943212,15.977,0.078,267.627322,29.67,-32.27182033,28.8
VVV-2013-BLG-0423,56508.17983639,15.977,0.066,267.62734269,25.38,-32.27182827,25.35
VVV-2013-BLG-0423,56509.01860871,16.02,0.06,267.62734309,20.2,-32.27182939,25.76
VVV-2013-BLG-0423,56509.02671868,15.891,0.077,267.62733046,26.02,-32.27183075,24.28
VVV-2013-BLG-0423,56523.02724156,15.587,0.046,267.62733409,20.54,-32.27183214,18.2
VVV-2013-BLG-0423,56523.03523597,15.622,0.042,267.62731911,27.84,-32.27183061,21.89
VVV-2013-BLG-0423,56533.00920617,15.38,0.038,267.62733177,14.08,-32.27182531,14.46
VVV-2013-BLG-0423,56533.01676162,15.222,0.042,267.62732476,14.21,-32.27183345,13.23
VVV-2013-BLG-0423,56533.06038501,15.381,0.041,267.62733662,27.39,-32.27181663,27.6
VVV-2013-BLG-0423,56533.06706535,15.367,0.056,267.62732922,27.59,-32.27181658,21.59
VVV-2013-BLG-0423,56533.06747877,15.292,0.04,267.62734564,15.95,-32.27183608,15.11
VVV-2013-BLG-0423,56534.07270757,15.372,0.038,267.62733199,18.92,-32.27182415,19.04
VVV-2013-BLG-0423,56534.08034835,15.345,0.046,267.62733394,20.62,-32.271828,20.23
VVV-2013-BLG-0423,56534.0863122,15.293,0.062,267.62732666,19.25,-32.27183009,19.45
VVV-2013-BLG-0423,56534.08671963,15.24,0.048,267.62735594,23.53,-32.27183898,22.41
VVV-2013-BLG-0423,56536.01380269,15.283,0.049,267.62734142,30.66,-32.27183334,31.95
VVV-2013-BLG-0423,56536.02050856,15.234,0.034,267.62733879,22.55,-32.27183687,21.4
VVV-2013-BLG-0423,56559.00641711,14.992,0.029,267.62732398,16.66,-32.2718263,15.48
VVV-2013-BLG-0423,56559.01654821,15.026,0.053,267.6273436,33.74,-32.27182956,31.26
VVV-2013-BLG-0423,56559.01695204,15.026,0.029,267.62733373,18.81,-32.27183896,18.16
VVV-2013-BLG-0423,56571.0323613,15.14,0.128,267.62742625,101.81,-32.27186427,99.36
VVV-2013-BLG-0423,56584.03398012,15.886,0.116,267.62732339,76.73,-32.27182139,70.85
VVV-2013-BLG-0423,56737.38227042,16.217,0.098,267.62733522,63.0,-32.27186957,62.87
VVV-2013-BLG-0423,56737.39003619,16.043,0.12,267.62735902,73.71,-32.27183739,73.04
VVV-2013-BLG-0423,56737.39044543,16.355,0.109,267.62731854,65.48,-32.27185476,75.58
VVV-2013-BLG-0423,56799.29177487,16.138,0.124,267.62734961,61.04,-32.27184505,71.21
VVV-2013-BLG-0423,56814.12149595,16.365,0.085,267.62733909,34.92,-32.27183049,36.27
VVV-2013-BLG-0423,56814.12795007,16.402,0.167,267.62733796,62.19,-32.27181792,56.27
VVV-2013-BLG-0423,56814.1283451,16.359,0.088,267.62733748,33.3,-32.27182101,36.13
VVV-2013-BLG-0423,56816.10362044,16.662,0.203,267.62737413,137.83,-32.2718458,132.15
VVV-2013-BLG-0423,56816.10400351,16.561,0.174,267.62730053,108.09,-32.27185533,111.67
VVV-2013-BLG-0423,56825.11115542,16.256,0.072,267.62735387,62.19,-32.27183551,55.87
VVV-2013-BLG-0423,56825.1169133,16.462,0.108,267.62733691,63.73,-32.27183561,55.7
VVV-2013-BLG-0423,56825.11729609,16.448,0.107,267.62733436,55.25,-32.27183418,58.28
VVV-2013-BLG-0423,56829.13268035,16.344,0.093,267.62734984,54.12,-32.27185672,54.72
VVV-2013-BLG-0423,56829.14468839,16.25,0.076,267.62731945,34.9,-32.27184338,36.9
VVV-2013-BLG-0423,56830.0463223,16.377,0.083,267.62734185,43.57,-32.27184726,42.5
VVV-2013-BLG-0423,56830.05321059,16.291,0.125,267.62733015,36.37,-32.27183051,31.94
VVV-2013-BLG-0423,56830.05360017,16.331,0.109,267.6273261,35.66,-32.27183426,30.36
VVV-2013-BLG-0423,56837.0575191,16.411,0.137,267.62738395,115.68,-32.27183529,121.76
VVV-2013-BLG-0423,56838.21035433,16.31,0.07,267.62734203,35.45,-32.2718318,35.23
VVV-2013-BLG-0423,56838.2166238,16.231,0.122,267.627361,80.26,-32.27183075,84.75
VVV-2013-BLG-0423,56838.21704435,16.286,0.084,267.62732801,49.7,-32.27184376,50.46
VVV-2013-BLG-0423,56839.19878608,16.316,0.087,267.62730738,71.74,-32.27184169,81.39
VVV-2013-BLG-0423,56839.20821703,16.341,0.093,267.62732798,59.49,-32.27183745,56.97
VVV-2013-BLG-0423,56839.20861115,16.297,0.082,267.62732487,53.87,-32.2718475,60.3
VVV-2013-BLG-0423,56842.12388644,16.288,0.11,267.6273319,61.8,-32.27183737,78.97
VVV-2013-BLG-0423,56842.13084746,16.496,0.095,267.62733356,55.55,-32.27183288,57.17
VVV-2013-BLG-0423,56842.13125077,16.174,0.066,267.6273447,33.12,-32.27182657,36.27
VVV-2013-BLG-0423,56846.11237517,16.337,0.086,267.62733773,39.27,-32.27182586,50.85
VVV-2013-BLG-0423,56846.11939609,16.387,0.15,267.62738739,72.53,-32.27183722,69.25
VVV-2013-BLG-0423,56846.11985883,16.283,0.099,267.6273461,35.3,-32.27181852,40.28
VVV-2013-BLG-0423,56888.1216574,16.216,0.091,267.62737109,63.36,-32.27183478,57.6
VVV-2013-BLG-0423,56888.12801506,16.36,0.121,267.62735259,69.81,-32.27182038,71.47
VVV-2013-BLG-0423,56888.1284162,16.202,0.084,267.6273426,53.25,-32.27184727,50.6
VVV-2013-BLG-0423,56912.10776397,16.378,0.12,267.62734942,60.43,-32.27182891,47.33
VVV-2013-BLG-0423,56938.00970081,16.309,0.076,267.62733259,38.79,-32.27183888,40.49
VVV-2013-BLG-0423,56938.01566072,16.365,0.161,267.62732244,55.92,-32.27183276,60.08
VVV-2013-BLG-0423,56938.01606084,16.385,0.094,267.6273535,44.53,-32.27184287,42.75
VVV-2013-BLG-0423,57226.14259739,16.502,0.115,267.62734221,99.65,-32.27180591,115.48
VVV-2013-BLG-0423,57226.14903198,16.508,0.147,267.62733182,100.95,-32.27184561,104.05
VVV-2013-BLG-0423,57237.12475645,16.385,0.062,267.62735509,29.96,-32.27182991,31.24
VVV-2013-BLG-0423,57239.01183576,16.458,0.159,267.62734968,72.14,-32.27182097,65.08
VVV-2013-BLG-0423,57255.02925418,16.388,0.113,267.62735027,43.92,-32.27184486,45.39
VVV-2013-BLG-0423,57261.10862102,16.437,0.086,267.6273464,65.75,-32.27181355,66.92
VVV-2013-BLG-0423,57261.11384261,16.171,0.146,267.62737896,106.4,-32.27184638,90.12
VVV-2013-BLG-0423,57261.11421848,16.419,0.095,267.62735563,63.61,-32.27188205,61.2
VVV-2013-BLG-0423,57261.14156202,16.264,0.124,267.62732074,76.26,-32.2718516,64.46
VVV-2013-BLG-0423,57261.14190792,16.402,0.114,267.6273226,65.4,-32.27184759,55.52
VVV-2013-BLG-0423,57588.28394944,16.207,0.101,267.62736155,63.28,-32.27183321,73.42
VVV-2013-BLG-0423,57588.29078507,16.679,0.153,267.62730103,86.56,-32.27183497,76.94
VVV-2013-BLG-0423,57588.29117959,16.283,0.097,267.62732781,53.19,-32.27185503,40.63
VVV-2013-BLG-0423,57589.17318135,16.433,0.094,267.62732785,36.44,-32.27184694,31.82
VVV-2013-BLG-0423,57589.17978775,16.316,0.118,267.62734229,36.25,-32.2718136,37.23
VVV-2013-BLG-0423,57589.18020967,16.645,0.143,267.62734145,46.72,-32.27183042,55.15
VVV-2013-BLG-0423,57841.36103335,16.627,0.151,267.627335,68.45,-32.27183894,57.32
VVV-2013-BLG-0423,57841.36143615,16.233,0.09,267.62732109,44.15,-32.27184865,39.51
VVV-2013-BLG-0423,57923.04924259,16.313,0.112,267.62737824,78.6,-32.27186603,66.17
VVV-2013-BLG-0423,58211.39262293,16.443,0.121,267.62737747,84.74,-32.27186152,85.27
VVV-2013-BLG-0423,58263.25379173,16.352,0.121,267.62733795,45.89,-32.27183948,47.35
VVV-2013-BLG-0423,58264.29198916,16.366,0.108,267.62732754,58.51,-32.27185072,61.99
VVV-2013-BLG-0423,58327.01707813,16.497,0.103,267.6273415,67.97,-32.2718325,71.04
VVV-2013-BLG-0423,58337.1456648,16.324,0.116,267.62734075,34.42,-32.27184071,37.06
VVV-2013-BLG-0423,58344.07933837,16.34,0.097,267.62733283,60.5,-32.27184485,57.46
VVV-2013-BLG-0423,58356.04249799,16.407,0.122,267.627333,76.76,-32.27185729,82.1
VVV-2013-BLG-0423,58359.00705189,16.255,0.08,267.62733488,42.22,-32.2718295,54.5
VVV-2013-BLG-0423,58363.12291335,16.571,0.12,267.62729425,101.1,-32.2718371,77.48
VVV-2012-BLG-0472,55337.37657922,12.861,0.025,263.40823826,14.84,-33.48604448,13.75
VVV-2012-BLG-0472,55337.37688705,12.829,0.019,263.40824359,6.57,-33.4860398,5.84
VVV-2012-BLG-0472,55414.11491891,12.844,0.018,263.40824498,10.4,-33.48604089,11.0
VVV-2012-BLG-0472,55414.11542196,12.849,0.023,263.40824602,9.19,-33.48604257,8.78
VVV-2012-BLG-0472,55418.17590226,12.839,0.012,263.40824319,5.84,-33.48604255,5.15
VVV-2012-BLG-0472,55418.17636206,12.829,0.018,263.4082453,10.09,-33.48604171,9.25
VVV-2012-BLG-0472,55767.17782497,12.85,0.015,263.40824065,5.45,-33.48604295,5.3
VVV-2012-BLG-0472,55767.17825011,12.837,0.024,263.40824304,10.3,-33.48604355,9.92
VVV-2012-BLG-0472,55779.21007479,12.843,0.014,263.40824261,6.62,-33.48604319,6.12
VVV-2012-BLG-0472,55779.21047077,12.835,0.015,263.40824183,7.13,-33.48604116,6.43
VVV-2012-BLG-0472,55787.17854919,12.837,0.012,263.4082444,8.18,-33.48604337,7.33
VVV-2012-BLG-0472,55787.1789404,12.833,0.011,263.40824277,8.55,-33.48604208,7.3
VVV-2012-BLG-0472,55806.03651534,12.834,0.012,263.40824407,7.32,-33.48604427,6.06
VVV-2012-BLG-0472,55806.03693091,12.857,0.02,263.40824429,10.63,-33.48604141,9.04
VVV-2012-BLG-0472,55816.00488536,12.86,0.021,263.40824644,12.56,-33.48604221,11.57
VVV-2012-BLG-0472,55816.00533937,12.851,0.018,263.40823455,12.22,-33.48604551,9.65
VVV-2012-BLG-0472,55831.07713795,12.839,0.018,263.40823784,10.4,-33.48604273,9.41
VVV-2012-BLG-0472,55831.07753983,12.877,0.045,263.40823586,18.03,-33.48603956,18.94
VVV-2012-BLG-0472,55983.36050123,12.818,0.017,263.40824535,10.43,-33.48604326,12.39
VVV-2012-BLG-0472,55983.36087852,12.831,0.029,263.40824413,12.47,-33.48604351,14.58
VVV-2012-BLG-0472,55999.31353819,12.836,0.022,263.4082422,12.64,-33.48604362,11.03
VVV-2012-BLG-0472,55999.31391436,12.837,0.011,263.40824334,8.22,-33.4860456,7.65
VVV-2012-BLG-0472,56005.30361774,12.819,0.013,263.40824427,11.61,-33.48604227,9.86
VVV-2012-BLG-0472,56005.30400916,12.821,0.014,263.40823933,11.2,-33.48604629,9.34
VVV-2012-BLG-0472,56006.28423216,12.847,0.028,263.40823863,20.81,-33.48604134,19.81
VVV-2012-BLG-0472,56006.28460936,12.846,0.022,263.40824179,14.31,-33.48604004,16.77
VVV-2012-BLG-0472,56019.24980437,12.824,0.01,263.40824404,5.86,-33.48604291,6.47
VVV-2012-BLG-0472,56019.25019925,12.836,0.012,263.40824493,7.67,-33.48604407,7.89
VVV-2012-BLG-0472,56085.20651086,12.829,0.012,263.40824246,6.3,-33.48604159,7.25
VVV-2012-BLG-0472,56085.20698439,12.818,0.019,263.40824375,8.48,-33.48604518,8.33
VVV-2012-BLG-0472,56089.28292221,12.825,0.016,263.40824189,7.17,-33.4860435,7.21
VVV-2012-BLG-0472,56089.28340258,12.81,0.019,263.4082422,7.67,-33.48604655,7.78
VVV-2012-BLG-0472,56094.22569432,12.83,0.025,263.40824424,10.6,-33.48604692,10.15
VVV-2012-BLG-0472,56094.2262097,12.791,0.018,263.40824106,7.79,-33.48604749,7.37
VVV-2012-BLG-0472,56096.09404024,12.822,0.015,263.40824314,5.42,-33.48604418,5.2
VVV-2012-BLG-0472,56096.09445387,12.833,0.022,263.40824195,8.73,-33.48604225,8.42
VVV-2012-BLG-0472,56099.20635837,12.815,0.044,263.40823781,18.66,-33.48604161,18.88
VVV-2012-BLG-0472,56099.20686176,12.814,0.046,263.40823542,19.73,-33.48604382,16.39
VVV-2012-BLG-0472,56112.25142526,12.796,0.015,263.40824243,7.26,-33.48604456,6.44
VVV-2012-BLG-0472,56112.2519032,12.798,0.02,263.40824292,9.02,-33.48604649,7.74
VVV-2012-BLG-0472,56114.18703428,12.821,0.033,263.40823826,17.92,-33.48604091,18.46
VVV-2012-BLG-0472,56114.18743699,12.81,0.012,263.40824226,6.37,-33.48604108,7.01
VVV-2012-BLG-0472,56122.18827266,12.789,0.009,263.40824057,5.42,-33.48604702,5.77
VVV-2012-BLG-0472,56122.1886924,12.787,0.016,263.40824381,10.26,-33.48604205,9.79
VVV-2012-BLG-0472,56123.04198686,12.775,0.03,263.4082372,15.58,-33.48603967,14.75
VVV-2012-BLG-0472,56123.04237865,12.788,0.036,263.40823692,18.73,-33.48604578,18.24
VVV-2012-BLG-0472,56124.01749579,12.773,0.017,263.40824079,7.3,-33.48604252,6.69
VVV-2012-BLG-0472,56124.01787939,12.781,0.019,263.40824398,10.5,-33.48604529,11.18
VVV-2012-BLG-0472,56124.97950879,12.78,0.016,263.40824014,13.47,-33.48604489,8.52
VVV-2012-BLG-0472,56124.97988464,12.771,0.036,263.4082432,14.93,-33.48604179,11.19
VVV-2012-BLG-0472,56126.18476231,12.778,0.014,263.40824124,6.42,-33.48604369,7.01
VVV-2012-BLG-0472,56126.18517574,12.762,0.02,263.40824403,10.53,-33.48604381,13.17
VVV-2012-BLG-0472,56127.1560324,12.776,0.017,263.4082419,8.99,-33.4860451,9.31
VVV-2012-BLG-0472,56127.15643794,12.778,0.016,263.40824518,9.83,-33.48604239,9.15
VVV-2012-BLG-0472,56128.21664691,12.773,0.008,263.40824257,5.32,-33.48604447,5.15
VVV-2012-BLG-0472,56128.21703886,12.769,0.022,263.40824305,8.66,-33.48604317,10.45
VVV-2012-BLG-0472,56130.11532929,12.826,0.081,263.4082544,21.44,-33.48603917,25.17
VVV-2012-BLG-0472,56130.11576442,12.749,0.022,263.40824246,10.42,-33.48604525,11.65
VVV-2012-BLG-0472,56130.22834759,12.76,0.015,263.40823967,8.36,-33.48604246,7.46
VVV-2012-BLG-0472,56130.22874257,12.757,0.015,263.40824126,7.93,-33.48604367,7.54
VVV-2012-BLG-0472,56134.04990667,12.756,0.03,263.4082354,14.72,-33.48604516,14.7
VVV-2012-BLG-0472,56134.05034077,12.747,0.023,263.4082417,8.36,-33.48604486,8.18
VVV-2012-BLG-0472,56135.1615512,12.764,0.021,263.40824234,7.97,-33.48604494,8.3
VVV-2012-BLG-0472,56135.1619589,12.742,0.027,263.40824358,9.4,-33.48604491,8.78
VVV-2012-BLG-0472,56140.07976489,12.717,0.014,263.4082403,6.92,-33.48604293,8.72
VVV-2012-BLG-0472,56140.08018258,12.71,0.014,263.40824117,7.87,-33.48604453,9.17
VVV-2012-BLG-0472,56141.06126696,12.699,0.011,263.40824295,5.34,-33.48604437,6.68
VVV-2012-BLG-0472,56141.06167406,12.69,0.013,263.40824031,6.46,-33.48604712,6.13
VVV-2012-BLG-0472,56144.02522667,12.687,0.011,263.40824124,6.4,-33.48604577,6.29
VVV-2012-BLG-0472,56144.02562068,12.711,0.011,263.4082411,6.53,-33.48604485,6.33
VVV-2012-BLG-0472,56151.03995877,12.656,0.041,263.40823387,16.61,-33.48604634,17.13
VVV-2012-BLG-0472,56151.04035904,12.679,0.038,263.40823871,13.32,-33.48604319,14.33
VVV-2012-BLG-0472,56154.11553034,12.64,0.017,263.40823934,8.32,-33.48604388,8.56
VVV-2012-BLG-0472,56154.11592306,12.655,0.017,263.40823785,7.74,-33.4860415,9.52
VVV-2012-BLG-0472,56156.03565498,12.634,0.058,263.40823218,20.7,-33.48604635,19.91
VVV-2012-BLG-0472,56156.03607601,12.632,0.042,263.40823605,16.61,-33.48604607,14.28
VVV-2012-BLG-0472,56162.1128388,12.636,0.018,263.40824294,8.57,-33.48604319,7.54
VVV-2012-BLG-0472,56162.11321452,12.65,0.023,263.40823907,12.31,-33.48604355,11.21
VVV-2012-BLG-0472,56163.04099857,12.635,0.008,263.40824317,5.04,-33.48604416,5.54
VVV-2012-BLG-0472,56163.04138325,12.625,0.014,263.40824366,6.49,-33.48604457,7.15
VVV-2012-BLG-0472,56176.00908686,12.683,0.015,263.40824424,6.82,-33.48604423,6.85
VVV-2012-BLG-0472,56176.00946965,12.688,0.03,263.40824016,9.01,-33.48604312,10.12
VVV-2012-BLG-0472,56176.08513242,12.688,0.027,263.40823469,11.77,-33.48604606,16.12
VVV-2012-BLG-0472,56176.08550861,12.679,0.037,263.40823887,12.49,-33.48603896,15.79
VVV-2012-BLG-0472,56188.06418255,12.746,0.012,263.40824404,8.52,-33.48604222,7.69
VVV-2012-BLG-0472,56188.06458973,12.721,0.014,263.40824191,8.18,-33.48604238,9.16
VVV-2012-BLG-0472,56202.05291167,12.79,0.009,263.40824594,10.61,-33.48604434,4.98
VVV-2012-BLG-0472,56202.05343456,12.786,0.011,263.40824127,9.49,-33.48604443,5.32
VVV-2012-BLG-0472,56213.99917752,12.809,0.022,263.40823678,10.11,-33.48604388,8.23
VVV-2012-BLG-0472,56213.99955388,12.828,0.033,263.40823483,19.19,-33.48603855,17.03
VVV-2012-BLG-0472,56478.99611056,12.842,0.022,263.40824175,8.92,-33.48604659,10.69
VVV-2012-BLG-0472,56478.99649322,12.846,0.022,263.40823757,8.89,-33.48604298,9.07
VVV-2012-BLG-0472,56488.98548494,12.82,0.025,263.40823996,14.14,-33.48604646,14.87
VVV-2012-BLG-0472,56488.98586814,12.823,0.034,263.40824023,15.99,-33.48604471,17.24
VVV-2012-BLG-0472,56504.05652133,12.84,0.027,263.40824203,7.52,-33.48604451,8.17
VVV-2012-BLG-0472,56504.05697658,12.855,0.038,263.4082421,7.18,-33.48604338,8.35
VVV-2012-BLG-0472,56504.15661654,12.823,0.026,263.40824168,9.28,-33.48604572,7.35
VVV-2012-BLG-0472,56504.15702635,12.848,0.013,263.40824038,6.13,-33.48604714,5.5
VVV-2012-BLG-0472,56509.04539502,12.839,0.013,263.40824167,6.25,-33.48604538,6.08
VVV-2012-BLG-0472,56509.04581828,12.849,0.019,263.40823817,8.21,-33.48604553,8.32
VVV-2012-BLG-0472,56516.09789181,12.849,0.028,263.40824073,7.7,-33.48604597,8.36
VVV-2012-BLG-0472,56516.09831937,12.853,0.029,263.40824338,8.22,-33.48604625,9.5
VVV-2012-BLG-0472,56517.017774,12.847,0.018,263.40823922,7.18,-33.48604793,8.2
VVV-2012-BLG-0472,56517.01817795,12.84,0.012,263.40824011,5.05,-33.48604557,4.78
VVV-2012-BLG-0472,56518.03296758,12.826,0.018,263.4082392,9.61,-33.48604505,10.36
VVV-2012-BLG-0472,56518.03342561,12.816,0.013,263.40824069,6.95,-33.48604682,7.21
VVV-2012-BLG-0472,56531.99163905,12.863,0.017,263.40824155,6.15,-33.48604394,6.95
VVV-2012-BLG-0472,56531.99204854,12.924,0.016,263.40823798,6.76,-33.48604383,6.43
VVV-2012-BLG-0472,56532.10289475,12.822,0.027,263.40823851,10.44,-33.48604624,9.63
VVV-2012-BLG-0472,56532.10329146,12.845,0.026,263.40823949,12.24,-33.48604831,10.73
VVV-2012-BLG-0472,56555.01605615,12.97,0.034,263.40824527,18.45,-33.48603739,21.05
VVV-2012-BLG-0472,56555.01644631,12.854,0.022,263.4082397,9.58,-33.48604046,11.17
VVV-2012-BLG-0472,56556.04105907,12.848,0.011,263.4082413,6.05,-33.48604685,8.72
VVV-2012-BLG-0472,56556.04145911,12.831,0.019,263.4082404,9.74,-33.48604379,8.99
VVV-2012-BLG-0472,56561.05185125,12.837,0.024,263.40824053,10.37,-33.48604675,9.58
VVV-2012-BLG-0472,56561.05227185,12.833,0.019,263.40824181,9.76,-33.48604369,8.4
VVV-2012-BLG-0472,56568.03947029,12.856,0.015,263.40823862,9.57,-33.48604759,14.45
VVV-2012-BLG-0472,56568.03983873,12.842,0.018,263.40823523,13.8,-33.48604462,14.59
VVV-2012-BLG-0472,56569.03944036,12.845,0.016,263.40824351,15.43,-33.48604726,13.0
VVV-2012-BLG-0472,56569.03982159,12.826,0.013,263.40824313,15.02,-33.48604882,11.53
VVV-2012-BLG-0472,56571.04126755,12.834,0.04,263.40823661,15.6,-33.4860438,16.09
VVV-2012-BLG-0472,56571.04164183,12.942,0.077,263.40823766,25.59,-33.48604197,25.44
VVV-2012-BLG-0472,56735.28809706,12.83,0.022,263.40824476,13.25,-33.4860446,10.41
VVV-2012-BLG-0472,56735.28848046,12.869,0.027,263.40824579,14.08,-33.48604428,11.45
VVV-2012-BLG-0472,56737.35535448,12.851,0.026,263.40823804,12.93,-33.48604526,13.92
VVV-2012-BLG-0472,56737.35578887,12.868,0.03,263.40822723,14.25,-33.48604337,13.54
VVV-2012-BLG-0472,56806.23474082,12.835,0.058,263.40822633,24.81,-33.48605248,24.09
VVV-2012-BLG-0472,56806.23517358,12.844,0.023,263.40823756,7.36,-33.48604616,7.03
VVV-2012-BLG-0472,56813.1449967,12.831,0.012,263.40823657,3.81,-33.4860454,4.43
VVV-2012-BLG-0472,56813.14539245,12.845,0.019,263.40823796,7.95,-33.48604647,8.44
VVV-2012-BLG-0472,56814.16920234,12.828,0.015,263.40823988,5.45,-33.48604807,6.0
VVV-2012-BLG-0472,56814.16960511,12.876,0.019,263.40823428,7.58,-33.48604293,8.02
VVV-2012-BLG-0472,56817.16117527,12.846,0.012,263.40823976,7.6,-33.48604484,9.13
VVV-2012-BLG-0472,56817.16159291,12.819,0.018,263.40823988,10.31,-33.48604935,10.14
VVV-2012-BLG-0472,56825.06974331,12.839,0.044,263.40822952,19.6,-33.4860471,18.58
VVV-2012-BLG-0472,56825.07015223,12.808,0.07,263.40823371,18.93,-33.48605045,16.97
VVV-2012-BLG-0472,56827.20902633,12.836,0.041,263.40823441,16.85,-33.48605055,17.66
VVV-2012-BLG-0472,56827.20944853,12.895,0.031,263.40824536,11.5,-33.48605059,11.4
VVV-2012-BLG-0472,56830.16404295,12.838,0.015,263.40824008,7.32,-33.48604811,8.03
VVV-2012-BLG-0472,56830.16446962,12.83,0.021,263.40823814,7.26,-33.48604726,9.08
VVV-2012-BLG-0472,56831.19837423,12.847,0.014,263.40824165,7.21,-33.48604681,7.37
VVV-2012-BLG-0472,56831.19880761,12.822,0.023,263.40823901,9.92,-33.48604772,11.06
VVV-2012-BLG-0472,56837.2708688,12.871,0.041,263.40822773,15.84,-33.48603935,15.47
VVV-2012-BLG-0472,56837.27127389,12.858,0.039,263.40823046,14.57,-33.48604745,14.35
VVV-2012-BLG-0472,56843.99315537,12.836,0.018,263.40824339,8.34,-33.48604828,7.01
VVV-2012-BLG-0472,56843.99355455,12.846,0.028,263.40823999,13.08,-33.48604787,13.31
VVV-2012-BLG-0472,56846.00123683,12.847,0.021,263.40824273,8.77,-33.48604387,9.18
VVV-2012-BLG-0472,56846.00163874,12.881,0.038,263.408232,18.14,-33.48603745,21.13
VVV-2012-BLG-0472,56846.1256386,12.84,0.019,263.40823909,5.62,-33.48604819,6.43
VVV-2012-BLG-0472,56846.12613014,12.83,0.022,263.40824072,7.31,-33.4860473,8.33
VVV-2012-BLG-0472,56869.97623677,12.838,0.04,263.40823616,15.6,-33.48604552,12.87
VVV-2012-BLG-0472,56869.97661783,12.834,0.037,263.40823089,16.39,-33.48604627,14.16
VVV-2012-BLG-0472,56869.98791412,12.844,0.038,263.40823563,18.36,-33.48605026,15.96
VVV-2012-BLG-0472,56869.98832277,12.854,0.052,263.40822736,20.18,-33.48603786,18.11
VVV-2012-BLG-0472,56883.02761392,12.838,0.016,263.40824013,6.62,-33.48604739,6.59
VVV-2012-BLG-0472,56883.02803991,12.899,0.024,263.40823967,10.91,-33.486043,12.25
VVV-2012-BLG-0472,56921.10604146,12.849,0.012,263.40823435,13.96,-33.48604922,6.72
VVV-2012-BLG-0472,56923.09590799,12.816,0.02,263.40823555,13.99,-33.48604698,9.32
VVV-2012-BLG-0472,56923.09647316,12.86,0.018,263.40824383,13.36,-33.48604719,8.44
VVV-2012-BLG-0472,57152.20642571,12.825,0.013,263.40823533,7.98,-33.48604683,7.53
VVV-2012-BLG-0472,57152.20689656,12.831,0.016,263.4082382,9.08,-33.48604866,8.91
VVV-2012-BLG-0472,57216.02395765,12.845,0.034,263.40823423,19.31,-33.48604941,20.18
VVV-2012-BLG-0472,57216.02435607,12.866,0.039,263.40822336,18.78,-33.4860436,18.17
VVV-2012-BLG-0472,57216.23457042,12.836,0.035,263.40823495,14.13,-33.48604946,14.59
VVV-2012-BLG-0472,57216.23497875,12.851,0.03,263.40822866,14.63,-33.48604929,12.99
VVV-2012-BLG-0472,57241.07920095,12.835,0.016,263.40824252,6.88,-33.4860473,9.5
VVV-2012-BLG-0472,57241.08020919,12.837,0.021,263.40824014,10.92,-33.48604429,12.16
VVV-2012-BLG-0472,57246.06434135,12.838,0.025,263.40823707,14.57,-33.48604958,15.14
VVV-2012-BLG-0472,57246.06468146,12.85,0.034,263.40823422,15.84,-33.48604774,17.56
VVV-2012-BLG-0472,57248.00494853,12.843,0.014,263.40823984,6.12,-33.48604863,6.7
VVV-2012-BLG-0472,57248.00528226,12.818,0.024,263.40824101,10.91,-33.48604796,12.48
VVV-2012-BLG-0472,57252.0382292,12.859,0.012,263.40823959,7.57,-33.4860478,7.89
VVV-2012-BLG-0472,57252.03860485,12.84,0.016,263.4082386,9.43,-33.48604649,9.96
VVV-2012-BLG-0472,57280.99930826,12.84,0.016,263.40823873,5.9,-33.48604746,6.71
VVV-2012-BLG-0472,57280.999645,12.857,0.026,263.4082388,9.46,-33.48604854,10.26
VVV-2012-BLG-0472,57588.10940937,12.846,0.023,263.40823425,8.74,-33.48604756,11.37
VVV-2012-BLG-0472,57588.10986798,12.833,0.017,263.40823527,5.69,-33.48605072,7.43
VVV-2012-BLG-0472,57589.06715113,12.828,0.02,263.4082368,6.56,-33.48605134,6.32
VVV-2012-BLG-0472,57589.06755494,12.842,0.022,263.40823313,8.04,-33.48605146,9.98
VVV-2012-BLG-0472,57927.03468624,12.819,0.017,263.40823682,8.66,-33.48605327,13.47
VVV-2012-BLG-0472,57927.0350028,12.814,0.019,263.40823435,9.75,-33.48605392,14.12
VVV-2012-BLG-0472,57934.04999468,12.811,0.021,263.4082359,6.87,-33.48605258,8.35
VVV-2012-BLG-0472,57934.05030449,12.819,0.025,263.40823522,10.65,-33.48605277,10.1
VVV-2012-BLG-0472,58224.27073481,12.858,0.038,263.40823265,18.48,-33.48605559,17.75
VVV-2012-BLG-0472,58224.27110086,12.841,0.029,263.40823187,11.2,-33.48605375,10.81
VVV-2012-BLG-0472,58263.24197421,12.821,0.016,263.40823533,5.7,-33.48605191,7.04
VVV-2012-BLG-0472,58263.24235664,12.818,0.028,263.40823567,9.54,-33.48605646,12.01
VVV-2012-BLG-0472,58263.3432262,12.817,0.013,263.40823408,6.05,-33.48605309,6.15
VVV-2012-BLG-0472,58263.34368973,12.824,0.023,263.40823543,9.54,-33.48605506,9.17
VVV-2012-BLG-0472,58335.10885244,12.828,0.048,263.408222,24.02,-33.4860546,22.09
VVV-2012-BLG-0472,58335.10922331,12.838,0.045,263.40823377,20.43,-33.48605232,18.86
VVV-2012-BLG-0472,58340.04321412,12.833,0.017,263.40823318,6.04,-33.48605179,6.16
VVV-2012-BLG-0472,58340.04359822,12.831,0.019,263.40823127,8.23,-33.48605535,9.1
VVV-2012-BLG-0472,58347.02845937,12.809,0.018,263.40823372,5.4,-33.48605412,5.82
VVV-2012-BLG-0472,58347.0288227,12.8,0.043,263.40822872,14.25,-33.48605174,17.78
VVV-2012-BLG-0472,58349.0476331,12.815,0.014,263.40823424,5.27,-33.48605154,5.77
VVV-2012-BLG-0472,58349.04803203,12.829,0.017,263.40822887,7.59,-33.48605613,7.28
VVV-2012-BLG-0472,58357.10421088,12.853,0.012,263.40823119,7.47,-33.48605462,9.22
VVV-2012-BLG-0472,58357.10459336,12.832,0.018,263.40823205,8.25,-33.48605713,9.77
VVV-2012-BLG-0472,58359.03108738,12.835,0.016,263.40823518,6.91,-33.48605438,9.08
VVV-2012-BLG-0472,58359.03149488,12.84,0.014,263.40823333,6.38,-33.48605554,6.25
VVV-2012-BLG-0472,58363.0053228,12.822,0.044,263.40823032,22.27,-33.48605565,21.78
VVV-2012-BLG-0472,58363.00573292,12.838,0.022,263.40823003,10.88,-33.48605031,11.07
VVV-2012-BLG-0472,58710.16304524,12.852,0.031,263.40822718,12.83,-33.48605669,12.54
VVV-2012-BLG-0472,58710.16338417,12.829,0.036,263.40822689,11.88,-33.48605562,12.03
VVV-2012-BLG-0440,55337.35865773,14.906,0.038,262.04327572,27.48,-34.58072712,17.61
VVV-2012-BLG-0440,55337.35897178,14.913,0.039,262.04327864,27.11,-34.58072743,20.68
VVV-2012-BLG-0440,55337.35929677,14.928,0.044,262.04327921,29.99,-34.58073497,23.11
VVV-2012-BLG-0440,55414.09168307,15.0,0.044,262.04327895,26.93,-34.58073444,23.76
VVV-2012-BLG-0440,55414.09216545,14.984,0.036,262.04328036,19.2,-34.58072771,21.47
VVV-2012-BLG-0440,55414.0926798,14.781,0.074,262.04328818,29.55,-34.58073634,32.31
VVV-2012-BLG-0440,55418.15325961,14.949,0.035,262.04328308,21.73,-34.58073141,17.76
VVV-2012-BLG-0440,55418.15373696,14.952,0.034,262.04328623,22.4,-34.58072951,18.2
VVV-2012-BLG-0440,55418.15420075,14.933,0.023,262.0433,14.51,-34.58073408,13.46
VVV-2012-BLG-0440,55767.17229727,14.977,0.034,262.04328613,12.35,-34.5807323,9.96
VVV-2012-BLG-0440,55767.17273075,14.944,0.044,262.0432924,19.21,-34.58072535,15.59
VVV-2012-BLG-0440,55767.17315652,14.975,0.042,262.04328168,21.42,-34.58073309,16.41
VVV-2012-BLG-0440,55779.2052151,14.9,0.043,262.04327187,33.43,-34.58073859,29.46
VVV-2012-BLG-0440,55779.20559056,14.916,0.041,262.04326215,36.79,-34.58073077,29.79
VVV-2012-BLG-0440,55779.20598143,14.883,0.04,262.04327461,24.09,-34.58073278,23.26
VVV-2012-BLG-0440,55787.17372811,14.982,0.03,262.04328879,12.48,-34.58072955,12.6
VVV-2012-BLG-0440,55787.17411095,15.027,0.058,262.04327879,26.87,-34.58073928,20.99
VVV-2012-BLG-0440,55787.17450729,14.939,0.033,262.04329016,16.97,-34.58073028,16.47
VVV-2012-BLG-0440,55806.04017566,14.948,0.037,262.04328043,18.28,-34.58072932,17.08
VVV-2012-BLG-0440,55806.04058744,14.925,0.049,262.04328522,20.27,-34.58073625,17.85
VVV-2012-BLG-0440,55806.04100399,14.899,0.049,262.04327529,25.87,-34.5807304,25.11
VVV-2012-BLG-0440,55816.00999733,14.997,0.036,262.04328058,25.59,-34.58073141,21.81
VVV-2012-BLG-0440,55816.01046163,14.952,0.04,262.04328165,23.25,-34.58073663,21.42
VVV-2012-BLG-0440,55816.01090645,14.97,0.064,262.04330028,34.28,-34.58073881,30.01
VVV-2012-BLG-0440,55831.08073586,14.954,0.058,262.04328085,37.7,-34.58073752,39.87
VVV-2012-BLG-0440,55831.0811114,14.984,0.092,262.04327708,49.36,-34.5807241,53.19
VVV-2012-BLG-0440,55831.08150481,14.916,0.125,262.04326745,87.7,-34.58074711,98.02
VVV-2012-BLG-0440,55983.35574483,14.913,0.036,262.04329644,16.34,-34.5807262,18.51
VVV-2012-BLG-0440,55983.35612218,14.891,0.038,262.04329122,20.68,-34.58073853,24.06
VVV-2012-BLG-0440,55983.35649887,14.875,0.042,262.04328348,23.42,-34.58073941,22.07
VVV-2012-BLG-0440,55999.30339221,14.835,0.03,262.04329112,14.22,-34.58073418,15.14
VVV-2012-BLG-0440,55999.30376787,14.869,0.03,262.04328762,14.07,-34.58072966,15.37
VVV-2012-BLG-0440,55999.30414374,14.841,0.031,262.04329022,11.85,-34.58073098,12.34
VVV-2012-BLG-0440,56005.29816302,14.881,0.039,262.04328175,23.01,-34.58073105,19.52
VVV-2012-BLG-0440,56005.29855688,14.865,0.036,262.04327911,19.75,-34.58073465,18.19
VVV-2012-BLG-0440,56005.29893886,14.917,0.042,262.04328524,20.3,-34.58072753,16.4
VVV-2012-BLG-0440,56006.27954379,14.841,0.031,262.04328774,26.19,-34.58072908,20.42
VVV-2012-BLG-0440,56006.27991974,14.844,0.031,262.04328468,23.55,-34.58072818,19.85
VVV-2012-BLG-0440,56006.28029641,14.909,0.049,262.04328906,22.99,-34.58072833,18.14
VVV-2012-BLG-0440,56019.24387602,14.884,0.035,262.04329062,15.85,-34.58073017,16.14
VVV-2012-BLG-0440,56019.24432782,14.879,0.037,262.04328568,16.46,-34.58073841,16.67
VVV-2012-BLG-0440,56019.24473697,14.862,0.048,262.04329212,17.64,-34.58073138,15.9
VVV-2012-BLG-0440,56085.21085281,14.565,0.028,262.04328524,11.34,-34.58073394,11.94
VVV-2012-BLG-0440,56085.21133506,14.637,0.025,262.04329321,10.19,-34.58072782,13.55
VVV-2012-BLG-0440,56085.21180327,14.528,0.039,262.04327909,18.62,-34.58073463,19.21
VVV-2012-BLG-0440,56089.2870612,14.519,0.026,262.04328837,19.3,-34.58073446,12.81
VVV-2012-BLG-0440,56089.28752312,14.522,0.025,262.04328454,9.47,-34.58073288,11.28
VVV-2012-BLG-0440,56089.2879892,14.523,0.027,262.04329227,12.21,-34.58073026,13.78
VVV-2012-BLG-0440,56094.2300976,14.465,0.027,262.04328826,11.75,-34.58073438,13.16
VVV-2012-BLG-0440,56094.230584,14.448,0.029,262.04328881,11.66,-34.58073063,12.8
VVV-2012-BLG-0440,56094.23106395,14.463,0.03,262.043285,15.6,-34.58073142,14.65
VVV-2012-BLG-0440,56096.09793389,14.443,0.023,262.04328903,15.56,-34.58073076,15.31
VVV-2012-BLG-0440,56096.09836526,14.441,0.025,262.04328131,13.73,-34.58072876,17.05
VVV-2012-BLG-0440,56096.09880468,14.418,0.028,262.04328396,16.43,-34.5807397,18.09
VVV-2012-BLG-0440,56099.21136951,14.376,0.062,262.04327318,39.7,-34.58073507,39.57
VVV-2012-BLG-0440,56099.21187248,14.381,0.063,262.04328134,40.88,-34.58074183,42.12
VVV-2012-BLG-0440,56099.21235696,14.576,0.119,262.04330172,81.84,-34.58074363,101.62
VVV-2012-BLG-0440,56112.25602613,14.205,0.023,262.04328586,11.86,-34.58073365,12.08
VVV-2012-BLG-0440,56112.25649057,14.209,0.027,262.04328506,9.85,-34.58073227,10.8
VVV-2012-BLG-0440,56112.2569423,14.172,0.037,262.04328972,17.58,-34.580737,15.55
VVV-2012-BLG-0440,56114.19120491,14.166,0.021,262.04328835,10.21,-34.58073406,12.82
VVV-2012-BLG-0440,56114.19160871,14.171,0.025,262.04328574,12.3,-34.58073348,12.53
VVV-2012-BLG-0440,56114.19201202,14.209,0.031,262.04328802,17.21,-34.58072306,22.66
VVV-2012-BLG-0440,56122.19190938,14.001,0.024,262.04328072,12.08,-34.58073303,12.81
VVV-2012-BLG-0440,56122.19230446,13.99,0.022,262.04328754,11.37,-34.5807385,10.92
VVV-2012-BLG-0440,56122.1948526,14.045,0.024,262.04328504,15.61,-34.58073472,14.47
VVV-2012-BLG-0440,56123.04558076,13.978,0.022,262.04328629,13.33,-34.58073377,13.86
VVV-2012-BLG-0440,56123.04596979,13.961,0.02,262.04328176,16.04,-34.58072954,16.16
VVV-2012-BLG-0440,56123.04635592,13.976,0.029,262.04329303,17.74,-34.58073047,18.22
VVV-2012-BLG-0440,56124.02098763,13.932,0.027,262.04328454,16.57,-34.58073815,20.31
VVV-2012-BLG-0440,56124.02137571,13.96,0.028,262.04328117,26.09,-34.58073818,22.52
VVV-2012-BLG-0440,56124.02177185,13.924,0.025,262.0432879,22.47,-34.58073621,20.88
VVV-2012-BLG-0440,56124.98289526,13.902,0.023,262.04328789,20.63,-34.58073123,14.53
VVV-2012-BLG-0440,56124.98327123,13.92,0.025,262.04329393,22.35,-34.58073341,14.59
VVV-2012-BLG-0440,56124.98364672,13.971,0.031,262.04331624,27.79,-34.58073771,20.8
VVV-2012-BLG-0440,56126.1883935,13.884,0.018,262.04328532,11.39,-34.58072933,10.71
VVV-2012-BLG-0440,56126.18881367,13.893,0.022,262.0432859,13.51,-34.58073509,15.33
VVV-2012-BLG-0440,56126.18922029,13.926,0.023,262.04328357,14.83,-34.58072525,18.08
VVV-2012-BLG-0440,56127.15956912,13.851,0.02,262.04328722,13.22,-34.58073862,14.59
VVV-2012-BLG-0440,56127.15997516,13.856,0.019,262.04328834,10.61,-34.58073616,12.99
VVV-2012-BLG-0440,56127.16038308,13.855,0.025,262.04327208,16.81,-34.5807216,16.86
VVV-2012-BLG-0440,56128.22013353,13.813,0.023,262.04328299,15.36,-34.58073194,19.11
VVV-2012-BLG-0440,56128.22052382,13.813,0.029,262.04327876,20.8,-34.58073223,21.82
VVV-2012-BLG-0440,56128.22091406,13.862,0.056,262.04327447,35.07,-34.58073755,47.2
VVV-2012-BLG-0440,56130.11996417,13.759,0.016,262.0432854,9.79,-34.58073187,9.66
VVV-2012-BLG-0440,56130.12038271,13.752,0.02,262.04328681,11.92,-34.58073223,13.1
VVV-2012-BLG-0440,56130.12081025,13.692,0.028,262.04328653,14.08,-34.58073027,15.5
VVV-2012-BLG-0440,56130.2318891,13.754,0.019,262.0432877,10.65,-34.58073133,12.12
VVV-2012-BLG-0440,56130.23228573,13.75,0.016,262.04328632,10.54,-34.58073305,9.53
VVV-2012-BLG-0440,56130.23268433,13.77,0.028,262.043289,15.77,-34.58073935,16.63
VVV-2012-BLG-0440,56134.05367459,13.611,0.018,262.04328871,9.9,-34.5807312,13.53
VVV-2012-BLG-0440,56134.05409208,13.63,0.02,262.04328183,12.29,-34.58073781,15.12
VVV-2012-BLG-0440,56134.05450194,13.603,0.021,262.04329126,12.69,-34.58072669,15.09
VVV-2012-BLG-0440,56135.16525532,13.588,0.016,262.04328572,11.03,-34.5807331,10.05
VVV-2012-BLG-0440,56135.16572895,13.589,0.021,262.04328435,12.05,-34.58073411,14.96
VVV-2012-BLG-0440,56135.16613125,13.564,0.022,262.04328119,14.61,-34.58073518,14.4
VVV-2012-BLG-0440,56140.08339754,13.381,0.014,262.04328844,9.47,-34.58073047,12.13
VVV-2012-BLG-0440,56140.0837971,13.366,0.014,262.04328023,13.27,-34.58074213,12.55
VVV-2012-BLG-0440,56140.08421456,13.353,0.022,262.04328164,16.84,-34.58072736,14.57
VVV-2012-BLG-0440,56141.06628341,13.336,0.021,262.04329126,8.36,-34.58073365,7.97
VVV-2012-BLG-0440,56141.06668811,13.326,0.023,262.04328955,9.31,-34.58073509,9.81
VVV-2012-BLG-0440,56141.06709518,13.306,0.023,262.04329527,10.76,-34.58072364,11.36
VVV-2012-BLG-0440,56144.0289487,13.131,0.011,262.04328664,5.76,-34.58073332,6.75
VVV-2012-BLG-0440,56144.02935436,13.133,0.016,262.04328395,9.28,-34.58073607,10.33
VVV-2012-BLG-0440,56144.02976032,13.125,0.023,262.0432832,12.49,-34.58073371,12.91
VVV-2012-BLG-0440,56151.04386565,12.755,0.016,262.04328761,9.03,-34.58073257,10.71
VVV-2012-BLG-0440,56151.04427775,12.761,0.013,262.04328842,9.37,-34.58073082,14.44
VVV-2012-BLG-0440,56151.04469837,12.738,0.021,262.04327808,14.23,-34.5807295,13.64
VVV-2012-BLG-0440,56154.1190265,12.663,0.014,262.04328843,6.75,-34.58073579,9.15
VVV-2012-BLG-0440,56154.11942182,12.651,0.019,262.04329035,8.23,-34.58073899,8.96
VVV-2012-BLG-0440,56154.11981507,12.647,0.021,262.04328228,10.37,-34.5807285,12.36
VVV-2012-BLG-0440,56156.03995286,12.657,0.02,262.04328582,10.36,-34.58073733,9.95
VVV-2012-BLG-0440,56156.04035041,12.651,0.021,262.04328808,11.92,-34.58073695,11.57
VVV-2012-BLG-0440,56156.04075126,12.682,0.028,262.04328601,11.89,-34.58073699,11.17
VVV-2012-BLG-0440,56162.11618736,12.915,0.012,262.04328692,12.32,-34.58073475,7.63
VVV-2012-BLG-0440,56162.11656281,12.921,0.01,262.04328553,8.54,-34.58073134,8.25
VVV-2012-BLG-0440,56162.11694141,12.936,0.015,262.04329037,13.71,-34.58073045,11.09
VVV-2012-BLG-0440,56163.04441252,12.978,0.011,262.04328877,7.78,-34.58073459,9.64
VVV-2012-BLG-0440,56163.04479535,12.976,0.014,262.04328855,8.6,-34.58073328,10.14
VVV-2012-BLG-0440,56163.04517822,12.998,0.016,262.04328748,8.43,-34.58074034,10.08
VVV-2012-BLG-0440,56176.01602603,13.664,0.016,262.04328537,9.65,-34.58073387,11.6
VVV-2012-BLG-0440,56176.01643235,13.651,0.019,262.04329016,10.52,-34.58073757,9.96
VVV-2012-BLG-0440,56176.01681611,13.7,0.023,262.04329396,10.64,-34.58073477,13.11
VVV-2012-BLG-0440,56176.0897102,13.66,0.03,262.04328446,20.21,-34.58072415,23.85
VVV-2012-BLG-0440,56176.09009523,13.702,0.03,262.04329124,18.62,-34.58073975,21.1
VVV-2012-BLG-0440,56188.06779069,14.085,0.02,262.04329094,14.25,-34.58073407,13.7
VVV-2012-BLG-0440,56188.06819152,14.051,0.025,262.04328658,15.81,-34.58073157,15.32
VVV-2012-BLG-0440,56188.06864582,14.076,0.033,262.04327587,16.14,-34.58073117,16.38
VVV-2012-BLG-0440,56202.05724265,14.378,0.026,262.04328515,17.83,-34.58073714,13.7
VVV-2012-BLG-0440,56202.05771662,14.351,0.027,262.04328497,26.81,-34.58073728,16.52
VVV-2012-BLG-0440,56202.05820448,14.319,0.045,262.04328662,23.2,-34.58073727,18.91
VVV-2012-BLG-0440,56214.00519156,14.521,0.025,262.043281,18.07,-34.58073561,15.04
VVV-2012-BLG-0440,56214.00558117,14.527,0.031,262.0432824,22.63,-34.58073556,18.12
VVV-2012-BLG-0440,56214.00602637,14.605,0.036,262.043282,28.64,-34.58072357,22.94
VVV-2012-BLG-0440,56479.00034286,14.934,0.063,262.04328247,51.15,-34.5807347,46.57
VVV-2012-BLG-0440,56479.0007473,14.98,0.051,262.04327007,36.99,-34.58073377,40.85
VVV-2012-BLG-0440,56479.00115285,15.085,0.049,262.04327263,48.35,-34.58074139,48.39
VVV-2012-BLG-0440,56488.99230654,15.005,0.052,262.04328448,26.39,-34.58073886,18.55
VVV-2012-BLG-0440,56488.99272242,14.974,0.03,262.04328796,12.85,-34.58073242,12.29
VVV-2012-BLG-0440,56488.99310964,14.939,0.054,262.04329209,23.27,-34.58073925,20.38
VVV-2012-BLG-0440,56504.06039835,14.983,0.057,262.04326193,25.0,-34.58074216,26.25
VVV-2012-BLG-0440,56504.0608108,15.0,0.089,262.04327409,45.93,-34.58071567,57.69
VVV-2012-BLG-0440,56504.06123078,15.2,0.173,262.04330918,82.62,-34.58070566,105.42
VVV-2012-BLG-0440,56504.16025365,14.997,0.044,262.04328832,12.2,-34.5807302,10.33
VVV-2012-BLG-0440,56504.1606581,14.984,0.039,262.04328865,12.59,-34.58073619,12.0
VVV-2012-BLG-0440,56504.16170717,14.972,0.05,262.04328901,26.88,-34.58073097,20.62
VVV-2012-BLG-0440,56509.04921763,14.953,0.026,262.04328425,9.2,-34.58073045,10.42
VVV-2012-BLG-0440,56509.04961873,14.928,0.03,262.04328665,11.0,-34.58073444,11.92
VVV-2012-BLG-0440,56509.0500414,14.959,0.051,262.04329086,19.63,-34.58073666,21.86
VVV-2012-BLG-0440,56516.10388559,14.933,0.29,262.04327031,94.17,-34.5807588,99.11
VVV-2012-BLG-0440,56517.02223832,14.961,0.024,262.04328834,11.52,-34.58073912,11.44
VVV-2012-BLG-0440,56517.02266074,14.916,0.029,262.04329513,14.35,-34.58073683,13.28
VVV-2012-BLG-0440,56517.02311396,14.946,0.041,262.0432953,26.09,-34.5807374,22.49
VVV-2012-BLG-0440,56518.03698549,14.989,0.023,262.04328901,11.57,-34.58073292,11.75
VVV-2012-BLG-0440,56518.03742751,14.947,0.033,262.0432936,13.91,-34.58073136,14.0
VVV-2012-BLG-0440,56518.03788957,14.989,0.038,262.043289,15.17,-34.58073283,16.67
VVV-2012-BLG-0440,56531.99613233,14.955,0.043,262.04328596,17.65,-34.58073357,16.52
VVV-2012-BLG-0440,56531.9965649,15.01,0.031,262.04329163,12.74,-34.58073753,14.61
VVV-2012-BLG-0440,56531.99698715,15.019,0.048,262.04329081,16.37,-34.5807434,19.19
VVV-2012-BLG-0440,56532.10647575,14.984,0.03,262.0432872,15.0,-34.58072776,13.62
VVV-2012-BLG-0440,56532.10688683,15.032,0.043,262.04327978,29.66,-34.58072595,22.7
VVV-2012-BLG-0440,56532.10727973,14.938,0.037,262.04329528,19.99,-34.58073894,24.32
VVV-2012-BLG-0440,56555.02055163,15.069,0.057,262.04326755,37.16,-34.58073016,34.37
VVV-2012-BLG-0440,56555.02097863,14.979,0.043,262.04328301,21.25,-34.58073395,23.31
VVV-2012-BLG-0440,56555.02137312,15.01,0.062,262.04328769,33.65,-34.58073805,33.13
VVV-2012-BLG-0440,56556.04451095,15.01,0.032,262.04328416,21.77,-34.58073726,22.99
VVV-2012-BLG-0440,56556.04491515,14.978,0.03,262.04327685,24.5,-34.58073605,20.24
VVV-2012-BLG-0440,56556.04530213,14.99,0.041,262.04329392,27.09,-34.58072691,30.56
VVV-2012-BLG-0440,56561.05531255,14.977,0.046,262.04328139,20.3,-34.58073227,17.8
VVV-2012-BLG-0440,56561.05570527,14.982,0.041,262.04326963,29.0,-34.58073768,21.63
VVV-2012-BLG-0440,56561.0561165,15.012,0.04,262.04328492,20.7,-34.58073823,23.85
VVV-2012-BLG-0440,56568.04290338,14.988,0.04,262.04328804,24.11,-34.58073771,22.3
VVV-2012-BLG-0440,56568.04330643,15.004,0.055,262.04328823,31.82,-34.58073635,30.21
VVV-2012-BLG-0440,56568.04368242,15.069,0.057,262.04327067,31.46,-34.58073063,31.72
VVV-2012-BLG-0440,56569.04281048,14.983,0.034,262.043269,22.08,-34.58072993,18.77
VVV-2012-BLG-0440,56569.04318679,15.011,0.039,262.04327783,22.76,-34.58072835,22.23
VVV-2012-BLG-0440,56569.04356275,14.983,0.038,262.04326518,27.18,-34.58072376,22.01
VVV-2012-BLG-0440,56571.04466743,14.932,0.049,262.04326552,35.24,-34.58072549,31.77
VVV-2012-BLG-0440,56571.04502738,14.907,0.1,262.04329963,71.39,-34.58072572,71.36
VVV-2012-BLG-0440,56571.04540762,14.969,0.086,262.0432663,62.67,-34.58073356,65.54
VVV-2012-BLG-0440,56735.29166012,14.904,0.059,262.04327243,44.86,-34.58074216,43.97
VVV-2012-BLG-0440,56735.29207087,14.906,0.073,262.04327606,50.09,-34.58074668,46.72
VVV-2012-BLG-0440,56735.29245396,15.058,0.081,262.04323461,69.92,-34.58072831,54.84
VVV-2012-BLG-0440,56737.36069929,14.96,0.048,262.04325269,34.9,-34.58073655,28.16
VVV-2012-BLG-0440,56737.36110083,14.905,0.049,262.04327199,38.56,-34.58074447,33.28
VVV-2012-BLG-0440,56737.36154751,14.983,0.063,262.04327851,44.08,-34.580729,35.87
VVV-2012-BLG-0440,56806.23862262,14.974,0.033,262.04327485,18.86,-34.58073105,21.39
VVV-2012-BLG-0440,56806.23905331,14.898,0.046,262.04325802,29.97,-34.58074159,30.56
VVV-2012-BLG-0440,56806.23947543,14.975,0.058,262.043271,40.37,-34.58073079,37.65
VVV-2012-BLG-0440,56813.14859852,14.95,0.03,262.04328712,9.27,-34.58073184,10.87
VVV-2012-BLG-0440,56813.14897313,15.012,0.027,262.04328333,9.69,-34.58073353,10.31
VVV-2012-BLG-0440,56813.14935646,14.964,0.032,262.04329018,11.33,-34.58073453,12.59
VVV-2012-BLG-0440,56814.17284041,14.966,0.032,262.0432859,12.07,-34.58073651,11.66
VVV-2012-BLG-0440,56814.1732475,14.949,0.042,262.04328809,16.71,-34.58073491,21.21
VVV-2012-BLG-0440,56814.17364211,14.906,0.038,262.04327913,16.81,-34.58073649,18.75
VVV-2012-BLG-0440,56817.16491064,14.992,0.037,262.04328532,16.55,-34.58073921,20.54
VVV-2012-BLG-0440,56817.16533506,14.993,0.026,262.043285,14.41,-34.58073289,15.93
VVV-2012-BLG-0440,56817.16575956,14.936,0.049,262.04328763,22.29,-34.58073541,23.49
VVV-2012-BLG-0440,56825.0733159,14.887,0.072,262.04327809,52.36,-34.58072583,48.95
VVV-2012-BLG-0440,56825.07369833,14.942,0.096,262.04326231,63.22,-34.5807362,60.47
VVV-2012-BLG-0440,56825.07408111,15.06,0.08,262.0432605,58.17,-34.58073216,68.77
VVV-2012-BLG-0440,56827.21272222,14.962,0.055,262.04326164,33.83,-34.58074737,37.84
VVV-2012-BLG-0440,56827.21313556,14.998,0.059,262.04326643,33.89,-34.58074768,41.57
VVV-2012-BLG-0440,56827.21354119,14.972,0.067,262.04328089,32.27,-34.58074156,29.29
VVV-2012-BLG-0440,56830.16793409,14.918,0.021,262.04328926,8.42,-34.5807286,12.47
VVV-2012-BLG-0440,56830.16834382,14.988,0.034,262.0432898,11.14,-34.58074062,14.24
VVV-2012-BLG-0440,56830.16875992,14.965,0.035,262.04328917,16.88,-34.58072908,18.57
VVV-2012-BLG-0440,56831.20216119,15.005,0.042,262.04327856,16.85,-34.58074228,21.64
VVV-2012-BLG-0440,56831.20259381,15.069,0.06,262.04327819,27.0,-34.58074747,31.3
VVV-2012-BLG-0440,56831.20301305,14.989,0.055,262.04329626,27.68,-34.58073854,23.66
VVV-2012-BLG-0440,56837.27447562,14.982,0.084,262.04326829,55.81,-34.58073764,63.25
VVV-2012-BLG-0440,56837.27489766,14.963,0.056,262.04327084,34.52,-34.58074861,41.94
VVV-2012-BLG-0440,56837.27529263,14.972,0.095,262.04325814,76.38,-34.58073184,82.15
VVV-2012-BLG-0440,56843.99771029,14.944,0.049,262.0432825,41.94,-34.58072785,33.77
VVV-2012-BLG-0440,56843.99812997,14.874,0.048,262.0432697,38.36,-34.5807345,31.39
VVV-2012-BLG-0440,56843.99851113,15.026,0.05,262.0432679,36.46,-34.58073919,41.88
VVV-2012-BLG-0440,56846.00482148,14.982,0.037,262.0432694,26.27,-34.58073568,29.21
VVV-2012-BLG-0440,56846.00522672,14.988,0.044,262.04326737,28.78,-34.58073915,32.7
VVV-2012-BLG-0440,56846.00561894,15.076,0.041,262.04329309,25.82,-34.58074006,29.19
VVV-2012-BLG-0440,56846.13052632,14.979,0.039,262.04328759,15.07,-34.58074005,15.45
VVV-2012-BLG-0440,56846.13096867,14.992,0.03,262.04328432,11.09,-34.58073217,13.63
VVV-2012-BLG-0440,56846.13140264,14.979,0.041,262.04327596,17.62,-34.58073432,14.33
VVV-2012-BLG-0440,56869.98004802,15.179,0.105,262.04328932,77.33,-34.58074476,77.28
VVV-2012-BLG-0440,56869.98046273,15.105,0.168,262.04328517,106.34,-34.58074883,98.98
VVV-2012-BLG-0440,56869.98084613,15.172,0.222,262.04329016,163.91,-34.58072971,149.92
VVV-2012-BLG-0440,56869.99229954,14.95,0.039,262.04326654,28.05,-34.58073372,26.87
VVV-2012-BLG-0440,56869.99268286,14.971,0.05,262.04328173,34.43,-34.58073283,31.92
VVV-2012-BLG-0440,56869.99308146,14.958,0.15,262.04325234,109.44,-34.58074157,74.92
VVV-2012-BLG-0440,56883.03236948,14.989,0.034,262.0432868,12.63,-34.58073411,14.99
VVV-2012-BLG-0440,56883.03279583,14.925,0.033,262.04328535,10.02,-34.58073267,12.41
VVV-2012-BLG-0440,56883.0332529,15.01,0.05,262.04328173,19.61,-34.58073673,21.85
VVV-2012-BLG-0440,56921.11100868,14.931,0.045,262.04327386,30.57,-34.58073377,25.0
VVV-2012-BLG-0440,56921.11160031,14.997,0.057,262.04328113,35.97,-34.58073571,23.76
VVV-2012-BLG-0440,56921.11217293,14.997,0.047,262.04327323,29.09,-34.58074884,26.69
VVV-2012-BLG-0440,56923.10099988,14.97,0.046,262.0432829,27.94,-34.58072255,26.56
VVV-2012-BLG-0440,56923.10158386,15.061,0.042,262.04326766,29.88,-34.58074022,23.98
VVV-2012-BLG-0440,56923.1021567,15.035,0.058,262.04327492,41.73,-34.58073656,41.9
VVV-2012-BLG-0440,57102.41768724,15.034,0.043,262.04327633,29.43,-34.58074923,28.83
VVV-2012-BLG-0440,57102.4180902,14.905,0.043,262.04326495,23.67,-34.58074502,29.31
VVV-2012-BLG-0440,57102.41851214,14.96,0.088,262.04326731,61.55,-34.58074047,45.69
VVV-2012-BLG-0440,57152.20384436,14.943,0.034,262.04327904,23.25,-34.58073842,21.73
VVV-2012-BLG-0440,57152.20438485,14.995,0.035,262.04327911,18.45,-34.58073675,20.41
VVV-2012-BLG-0440,57152.20487954,14.953,0.044,262.04328679,23.99,-34.58073662,23.22
VVV-2012-BLG-0440,57206.14065303,15.027,0.042,262.04327283,20.18,-34.58074209,21.33
VVV-2012-BLG-0440,57206.14203455,14.958,0.052,262.04328363,28.48,-34.58073391,27.75
VVV-2012-BLG-0440,57216.02737557,14.927,0.089,262.04328007,59.28,-34.58072974,61.93
VVV-2012-BLG-0440,57216.02776405,14.883,0.058,262.04325072,37.85,-34.58073609,42.12
VVV-2012-BLG-0440,57216.02814821,14.883,0.066,262.04326013,52.65,-34.58071443,48.69
VVV-2012-BLG-0440,57216.24088234,14.883,0.037,262.04327569,19.54,-34.58072809,28.94
VVV-2012-BLG-0440,57216.24128691,14.984,0.043,262.04327012,25.41,-34.58073457,33.06
VVV-2012-BLG-0440,57216.24167925,15.003,0.055,262.0432671,30.19,-34.5807436,36.88
VVV-2012-BLG-0440,57241.07727695,14.993,0.042,262.04327551,21.95,-34.58073736,21.49
VVV-2012-BLG-0440,57241.07770983,14.888,0.037,262.04327483,20.96,-34.58073573,22.54
VVV-2012-BLG-0440,57241.07808159,15.048,0.048,262.04329285,28.2,-34.58073973,33.24
VVV-2012-BLG-0440,57246.06259432,14.972,0.045,262.04328634,33.78,-34.58074066,30.01
VVV-2012-BLG-0440,57246.06295777,14.871,0.051,262.04327124,33.83,-34.58073336,30.86
VVV-2012-BLG-0440,57246.0632954,15.007,0.055,262.04327583,31.13,-34.58073991,31.8
VVV-2012-BLG-0440,57248.00814225,14.896,0.03,262.0432736,16.07,-34.58073063,18.66
VVV-2012-BLG-0440,57248.00849439,14.939,0.023,262.04328201,9.31,-34.58073861,12.43
VVV-2012-BLG-0440,57248.00885798,14.872,0.048,262.04328336,23.74,-34.58073719,24.93
VVV-2012-BLG-0440,57252.03628742,14.939,0.021,262.04328569,11.03,-34.58073709,15.06
VVV-2012-BLG-0440,57252.03669659,14.887,0.02,262.04328765,10.11,-34.58073476,11.33
VVV-2012-BLG-0440,57252.03710252,14.979,0.046,262.04328325,21.6,-34.58073531,24.85
VVV-2012-BLG-0440,57281.00925742,14.947,0.043,262.04328613,16.88,-34.58073538,18.7
VVV-2012-BLG-0440,57281.00961498,14.988,0.032,262.04328276,13.46,-34.58074186,16.47
VVV-2012-BLG-0440,57281.0099806,15.021,0.048,262.04327642,18.48,-34.58073952,18.68
VVV-2012-BLG-0440,57588.11319081,14.951,0.028,262.04328207,11.54,-34.58073641,14.46
VVV-2012-BLG-0440,57588.11366561,14.943,0.027,262.04328495,12.46,-34.58073731,14.26
VVV-2012-BLG-0440,57588.11409693,15.017,0.047,262.04327885,25.76,-34.580745,22.74
VVV-2012-BLG-0440,57589.07082131,14.985,0.029,262.04327944,9.24,-34.5807397,14.48
VVV-2012-BLG-0440,57589.07897356,14.9,0.031,262.0432834,10.6,-34.58073914,12.29
VVV-2012-BLG-0440,57589.07937285,14.984,0.027,262.04328515,8.79,-34.58074424,9.54
VVV-2012-BLG-0440,57589.07979957,14.939,0.047,262.0432889,12.53,-34.58074145,13.25
VVV-2012-BLG-0440,57927.03304835,14.956,0.049,262.04327001,35.7,-34.58074952,37.98
VVV-2012-BLG-0440,57927.03336411,14.93,0.07,262.0432632,43.84,-34.5807537,52.31
VVV-2012-BLG-0440,57927.03368334,15.008,0.056,262.04326262,38.99,-34.58071907,34.75
VVV-2012-BLG-0440,57934.04714915,14.972,0.038,262.04327588,15.16,-34.58073491,16.62
VVV-2012-BLG-0440,57934.04865849,15.011,0.046,262.04329142,15.1,-34.5807418,17.11
VVV-2012-BLG-0440,57934.04898141,14.951,0.05,262.04327378,16.71,-34.58074108,16.49
VVV-2012-BLG-0440,58224.26898483,15.02,0.129,262.04326838,76.61,-34.58075132,66.29
VVV-2012-BLG-0440,58224.26932706,15.002,0.073,262.04328436,40.37,-34.58074845,49.02
VVV-2012-BLG-0440,58224.26967839,15.003,0.127,262.04330913,110.74,-34.58075027,116.67
VVV-2012-BLG-0440,58263.24008417,14.988,0.052,262.04327615,19.73,-34.58074398,24.94
VVV-2012-BLG-0440,58263.24046666,14.917,0.064,262.0432793,24.44,-34.58074146,25.29
VVV-2012-BLG-0440,58263.2408108,14.992,0.038,262.04328412,12.75,-34.58074422,14.28
VVV-2012-BLG-0440,58263.34121468,14.955,0.035,262.04328188,12.19,-34.58073781,13.19
VVV-2012-BLG-0440,58263.34166547,14.922,0.035,262.04328181,9.94,-34.58074297,10.52
VVV-2012-BLG-0440,58263.34203643,15.001,0.058,262.04327633,20.7,-34.58073877,18.67
VVV-2012-BLG-0440,58335.10702444,14.983,0.063,262.04327002,41.02,-34.58073782,44.19
VVV-2012-BLG-0440,58335.10735867,14.988,0.064,262.04326322,46.66,-34.58075129,46.08
VVV-2012-BLG-0440,58335.10772199,15.026,0.074,262.04327655,53.81,-34.58074395,46.16
VVV-2012-BLG-0440,58340.04037804,14.955,0.029,262.04328132,11.78,-34.58074252,14.15
VVV-2012-BLG-0440,58340.04076674,14.904,0.052,262.04328054,24.39,-34.58073705,25.06
VVV-2012-BLG-0440,58340.04113756,14.994,0.047,262.04327492,19.99,-34.58074116,23.06
VVV-2012-BLG-0440,58346.1050752,14.908,0.032,262.04328376,13.15,-34.58073525,12.75
VVV-2012-BLG-0440,58346.10545049,15.009,0.043,262.04327135,19.54,-34.58075363,19.12
VVV-2012-BLG-0440,58346.10584645,14.982,0.044,262.04328753,18.44,-34.58074375,15.97
VVV-2012-BLG-0440,58347.02652194,14.901,0.032,262.04328134,11.03,-34.58073917,12.77
VVV-2012-BLG-0440,58347.0268856,14.934,0.029,262.04328011,10.6,-34.58073885,12.09
VVV-2012-BLG-0440,58347.02728703,14.994,0.044,262.0432964,13.78,-34.5807467,15.71
VVV-2012-BLG-0440,58359.02907922,14.95,0.042,262.04327701,19.84,-34.58074342,24.03
VVV-2012-BLG-0440,58359.0294913,14.945,0.044,262.04327588,20.0,-34.58074139,20.58
VVV-2012-BLG-0440,58359.02985488,14.886,0.032,262.04327618,16.28,-34.58073945,14.99
VVV-2012-BLG-0440,58363.00225494,14.936,0.038,262.04327152,21.33,-34.58074315,25.39
VVV-2012-BLG-0440,58363.00266737,14.891,0.043,262.04326691,27.96,-34.58074241,29.04
VVV-2012-BLG-0440,58363.00305592,14.911,0.05,262.04324944,29.91,-34.58074401,29.38
VVV-2012-BLG-0440,58710.16676521,14.999,0.061,262.04327406,41.86,-34.58074185,39.38
VVV-2012-BLG-0440,58710.16713056,14.901,0.072,262.04325003,45.86,-34.58073213,48.74
VVV-2012-BLG-0440,58710.16755634,15.151,0.1,262.04326806,80.63,-34.58073921,74.46
VVV-2012-BLG-0176,55418.19978125,14.784,0.016,269.06328499,7.12,-34.67812004,7.04
VVV-2012-BLG-0176,55418.20023789,14.738,0.02,269.06328068,8.83,-34.67812001,8.76
VVV-2012-BLG-0176,55422.16497514,14.763,0.021,269.06327763,12.13,-34.67812303,12.22
VVV-2012-BLG-0176,55422.16543303,14.715,0.019,269.06328388,10.91,-34.67811902,11.78
VVV-2012-BLG-0176,55769.16299894,14.731,0.023,269.06327545,9.55,-34.67812449,11.09
VVV-2012-BLG-0176,55769.16341032,14.76,0.026,269.06327862,9.4,-34.67811793,10.04
VVV-2012-BLG-0176,55778.2084549,14.69,0.035,269.06327861,14.14,-34.6781126,14.2
VVV-2012-BLG-0176,55778.20887051,14.715,0.029,269.0632738,13.99,-34.67812121,13.87
VVV-2012-BLG-0176,55791.06656442,14.738,0.04,269.06327757,13.38,-34.67812226,12.6
VVV-2012-BLG-0176,55791.06703589,14.751,0.025,269.06328011,7.44,-34.67811967,7.94
VVV-2012-BLG-0176,55797.08737502,14.763,0.027,269.06328262,12.82,-34.67812227,13.46
VVV-2012-BLG-0176,55797.08778193,14.771,0.032,269.06327386,13.61,-34.67812536,14.32
VVV-2012-BLG-0176,55806.08187881,14.734,0.031,269.0632765,14.04,-34.67812196,16.38
VVV-2012-BLG-0176,55806.08227593,14.774,0.034,269.06327835,17.12,-34.67812266,19.16
VVV-2012-BLG-0176,55819.05398114,14.711,0.028,269.06326454,19.5,-34.67812637,20.38
VVV-2012-BLG-0176,55819.05439571,14.729,0.042,269.06326408,23.13,-34.67812665,24.19
VVV-2012-BLG-0176,55822.07731502,14.733,0.036,269.06327631,17.56,-34.67812471,20.65
VVV-2012-BLG-0176,55822.07771636,14.774,0.023,269.0632789,13.26,-34.67812236,14.75
VVV-2012-BLG-0176,55844.03821426,14.773,0.032,269.06327794,17.19,-34.67812628,17.23
VVV-2012-BLG-0176,55844.03860909,14.75,0.03,269.06326798,19.34,-34.67812453,17.46
VVV-2012-BLG-0176,55850.01942448,14.806,0.063,269.06325184,45.13,-34.67813444,50.77
VVV-2012-BLG-0176,55850.01981004,14.834,0.063,269.06323767,50.11,-34.678151,52.33
VVV-2012-BLG-0176,56003.31080651,14.689,0.029,269.06327962,14.01,-34.67812523,14.26
VVV-2012-BLG-0176,56003.31118357,14.695,0.024,269.06327917,9.02,-34.67812181,10.26
VVV-2012-BLG-0176,56005.36005252,14.666,0.027,269.06328025,12.58,-34.67812115,16.78
VVV-2012-BLG-0176,56005.36046952,14.727,0.017,269.06328249,7.96,-34.67812284,8.58
VVV-2012-BLG-0176,56080.32251628,14.638,0.029,269.06327885,10.93,-34.67812201,12.53
VVV-2012-BLG-0176,56080.32298492,14.638,0.02,269.06328262,7.42,-34.67812272,9.41
VVV-2012-BLG-0176,56085.23795744,14.637,0.029,269.06327054,14.79,-34.6781253,19.11
VVV-2012-BLG-0176,56085.2384449,14.645,0.031,269.06326941,18.93,-34.67812955,22.99
VVV-2012-BLG-0176,56089.31487805,14.614,0.019,269.06327872,6.81,-34.6781232,6.75
VVV-2012-BLG-0176,56089.31533415,14.642,0.021,269.06327651,10.91,-34.67812428,10.84
VVV-2012-BLG-0176,56093.18240161,14.645,0.038,269.06327381,16.26,-34.67812676,19.43
VVV-2012-BLG-0176,56093.18287035,14.629,0.037,269.06327853,11.56,-34.67812081,16.07
VVV-2012-BLG-0176,56095.18733813,14.601,0.023,269.06327398,11.51,-34.67811786,14.62
VVV-2012-BLG-0176,56095.18781738,14.645,0.017,269.06328005,7.46,-34.67812425,10.54
VVV-2012-BLG-0176,56096.14153254,14.619,0.028,269.06326709,13.63,-34.67812643,15.54
VVV-2012-BLG-0176,56096.14199489,14.615,0.026,269.06327019,12.5,-34.67812577,15.69
VVV-2012-BLG-0176,56113.00670795,14.641,0.029,269.06326765,17.11,-34.67813045,18.01
VVV-2012-BLG-0176,56113.00711559,14.655,0.028,269.06327306,13.93,-34.67812697,17.13
VVV-2012-BLG-0176,56114.2272629,14.606,0.033,269.06326734,13.3,-34.67812496,18.37
VVV-2012-BLG-0176,56114.22767013,14.641,0.025,269.06327178,11.46,-34.67812374,16.12
VVV-2012-BLG-0176,56122.21150343,14.645,0.036,269.06326688,17.14,-34.6781238,20.43
VVV-2012-BLG-0176,56122.21191017,14.622,0.026,269.06327299,13.23,-34.67812889,13.68
VVV-2012-BLG-0176,56123.15564739,14.604,0.028,269.06326498,16.87,-34.67813834,21.7
VVV-2012-BLG-0176,56123.15606121,14.614,0.032,269.06326382,19.77,-34.67812779,22.08
VVV-2012-BLG-0176,56128.18617142,14.71,0.035,269.06326848,22.72,-34.67813536,27.35
VVV-2012-BLG-0176,56128.18657782,14.654,0.03,269.06326181,16.01,-34.67812636,19.13
VVV-2012-BLG-0176,56129.19655236,14.646,0.031,269.06327537,11.97,-34.67812344,13.81
VVV-2012-BLG-0176,56129.19697007,14.689,0.029,269.06327548,13.6,-34.67812489,14.96
VVV-2012-BLG-0176,56130.15474521,14.651,0.025,269.0632772,11.85,-34.67812083,12.24
VVV-2012-BLG-0176,56130.1551408,14.67,0.016,269.06327808,6.96,-34.67812103,8.9
VVV-2012-BLG-0176,56130.98687289,14.667,0.022,269.06328261,10.05,-34.67812172,10.44
VVV-2012-BLG-0176,56130.98725171,14.657,0.036,269.06327628,14.61,-34.67811808,14.31
VVV-2012-BLG-0176,56140.16983258,14.668,0.03,269.06327125,14.61,-34.67812925,16.11
VVV-2012-BLG-0176,56140.17024398,14.693,0.027,269.06327527,14.72,-34.67813119,17.06
VVV-2012-BLG-0176,56141.02912358,14.668,0.021,269.06327693,11.04,-34.67812702,12.44
VVV-2012-BLG-0176,56141.02952073,14.683,0.018,269.06327649,9.34,-34.67812466,9.57
VVV-2012-BLG-0176,56144.11950703,14.664,0.041,269.06327967,20.43,-34.67812842,23.44
VVV-2012-BLG-0176,56144.11990845,14.709,0.038,269.06326266,20.12,-34.678134,22.8
VVV-2012-BLG-0176,56148.09237353,14.69,0.019,269.06327334,10.33,-34.67812286,9.57
VVV-2012-BLG-0176,56148.09279226,14.714,0.037,269.06327609,14.89,-34.67812351,13.63
VVV-2012-BLG-0176,56153.98803428,14.73,0.027,269.06327662,12.72,-34.67812412,13.83
VVV-2012-BLG-0176,56153.98841088,14.682,0.025,269.06327335,11.3,-34.67812362,14.08
VVV-2012-BLG-0176,56157.14263609,14.702,0.069,269.06325519,40.04,-34.67812883,46.65
VVV-2012-BLG-0176,56157.14304056,14.691,0.082,269.0632391,52.65,-34.67813423,53.54
VVV-2012-BLG-0176,56168.14205715,14.75,0.032,269.06326595,20.73,-34.67813132,24.55
VVV-2012-BLG-0176,56168.14244882,14.724,0.028,269.06326716,16.41,-34.67812506,19.56
VVV-2012-BLG-0176,56169.11166662,14.727,0.029,269.06327867,14.29,-34.67812573,14.19
VVV-2012-BLG-0176,56169.11207833,14.694,0.022,269.06327848,8.65,-34.67812512,8.98
VVV-2012-BLG-0176,56182.06502649,14.701,0.019,269.06327738,8.43,-34.67812085,7.92
VVV-2012-BLG-0176,56182.06542634,14.742,0.02,269.06327704,8.3,-34.6781207,9.77
VVV-2012-BLG-0176,56182.99646153,14.725,0.029,269.06327518,12.97,-34.67812407,12.28
VVV-2012-BLG-0176,56182.99686326,14.69,0.019,269.06328048,7.84,-34.67812166,7.69
VVV-2012-BLG-0176,56195.00521172,14.747,0.018,269.06327834,7.38,-34.67812628,8.59
VVV-2012-BLG-0176,56195.00562374,14.746,0.028,269.0632759,12.36,-34.67812477,13.16
VVV-2012-BLG-0176,56195.99252651,14.72,0.022,269.06327677,10.7,-34.67812389,11.42
VVV-2012-BLG-0176,56195.99294192,14.738,0.028,269.06327536,11.89,-34.67812507,13.68
VVV-2012-BLG-0176,56197.06667167,14.731,0.047,269.06325857,25.77,-34.67813353,29.06
VVV-2012-BLG-0176,56197.06706437,14.769,0.038,269.06327376,25.24,-34.67812716,27.04
VVV-2012-BLG-0176,56213.02079622,14.77,0.031,269.06326896,20.63,-34.67813139,21.12
VVV-2012-BLG-0176,56213.02117686,14.753,0.035,269.06326571,22.76,-34.67812499,25.3
VVV-2012-BLG-0176,56370.34838804,14.757,0.021,269.06327992,10.14,-34.67812264,11.69
VVV-2012-BLG-0176,56370.34878264,14.774,0.021,269.06327925,10.03,-34.67812379,12.42
VVV-2012-BLG-0176,56375.36400099,14.762,0.026,269.06327696,10.06,-34.67812541,9.8
VVV-2012-BLG-0176,56375.36441523,14.773,0.025,269.06328303,8.24,-34.67812201,8.35
VVV-2012-BLG-0176,56376.40172883,14.752,0.027,269.06327367,13.3,-34.67812442,14.45
VVV-2012-BLG-0176,56376.40214775,14.764,0.018,269.06327706,8.35,-34.67812376,9.71
VVV-2012-BLG-0176,56377.35154703,14.724,0.027,269.0632834,9.63,-34.67812283,9.13
VVV-2012-BLG-0176,56377.35223093,14.752,0.038,269.06327872,13.93,-34.6781266,13.25
VVV-2012-BLG-0176,56378.3198445,14.754,0.025,269.06327778,10.56,-34.6781196,10.39
VVV-2012-BLG-0176,56378.32045463,14.764,0.037,269.06327236,16.03,-34.67812488,14.95
VVV-2012-BLG-0176,56469.25865445,14.799,0.056,269.06325761,40.24,-34.67813072,40.15
VVV-2012-BLG-0176,56469.25906002,14.758,0.054,269.06325297,38.04,-34.67813979,39.69
VVV-2012-BLG-0176,56476.07756833,14.733,0.027,269.06327507,9.42,-34.6781236,10.93
VVV-2012-BLG-0176,56476.07796001,14.793,0.022,269.06327743,8.44,-34.67812562,10.66
VVV-2012-BLG-0176,56477.05206921,14.769,0.033,269.06327326,13.12,-34.67812463,15.37
VVV-2012-BLG-0176,56477.05245828,14.724,0.017,269.06327579,6.22,-34.67812325,8.23
VVV-2012-BLG-0176,56477.10083508,14.762,0.017,269.06327994,5.78,-34.67812593,6.96
VVV-2012-BLG-0176,56477.19193051,14.756,0.03,269.06326953,15.56,-34.67812948,18.79
VVV-2012-BLG-0176,56477.19233372,14.75,0.025,269.06326935,15.02,-34.67813161,18.23
VVV-2012-BLG-0176,56479.02143512,14.724,0.038,269.06326478,20.57,-34.67813078,22.74
VVV-2012-BLG-0176,56479.02181809,14.799,0.032,269.06327006,19.89,-34.67812753,21.02
VVV-2012-BLG-0176,56479.08159324,14.76,0.029,269.06326888,14.67,-34.6781297,18.18
VVV-2012-BLG-0176,56479.08198833,14.79,0.033,269.06327258,16.33,-34.67812547,20.83
VVV-2012-BLG-0176,56479.1746392,14.772,0.039,269.06325898,26.22,-34.67813683,27.51
VVV-2012-BLG-0176,56479.17510351,14.748,0.03,269.06326626,18.39,-34.67812969,23.38
VVV-2012-BLG-0176,56479.26906688,14.741,0.064,269.0632483,43.09,-34.67812989,40.49
VVV-2012-BLG-0176,56479.26951089,14.776,0.079,269.0632408,52.67,-34.67814277,54.12
VVV-2012-BLG-0176,56480.11260519,14.749,0.02,269.06327513,6.85,-34.67812454,9.25
VVV-2012-BLG-0176,56480.11301114,14.783,0.026,269.06327754,7.83,-34.67812043,10.34
VVV-2012-BLG-0176,56480.17367548,14.734,0.016,269.06327654,8.01,-34.6781223,8.85
VVV-2012-BLG-0176,56480.17408382,14.778,0.018,269.0632804,7.42,-34.67812474,7.71
VVV-2012-BLG-0176,56485.05866261,14.798,0.023,269.06328331,7.61,-34.67812175,7.55
VVV-2012-BLG-0176,56487.05956786,14.77,0.023,269.06327609,11.85,-34.67812358,12.22
VVV-2012-BLG-0176,56487.05995721,14.801,0.03,269.06327387,16.24,-34.67812752,17.4
VVV-2012-BLG-0176,56498.2081886,14.75,0.022,269.06326808,16.78,-34.67812929,16.5
VVV-2012-BLG-0176,56498.20859045,14.742,0.032,269.06326004,23.02,-34.67813389,22.16
VVV-2012-BLG-0176,56501.0012261,14.767,0.033,269.06327618,17.24,-34.67812407,19.38
VVV-2012-BLG-0176,56501.00162046,14.782,0.037,269.06326981,20.28,-34.67812642,24.28
VVV-2012-BLG-0176,56508.07720538,14.766,0.038,269.06325085,20.6,-34.6781369,26.15
VVV-2012-BLG-0176,56508.07764942,14.75,0.03,269.06326135,19.09,-34.6781311,22.65
VVV-2012-BLG-0176,56531.0032699,14.727,0.027,269.06327511,12.88,-34.6781281,17.68
VVV-2012-BLG-0176,56531.00369223,14.751,0.031,269.06326233,19.1,-34.67812648,23.72
VVV-2012-BLG-0176,56557.03641501,14.832,0.033,269.06327261,17.94,-34.67812648,19.59
VVV-2012-BLG-0176,56557.03682619,14.767,0.033,269.06327043,16.04,-34.67812695,16.09
VVV-2012-BLG-0176,56558.10025185,14.746,0.033,269.06326364,18.95,-34.67813073,21.43
VVV-2012-BLG-0176,56558.10062805,14.77,0.034,269.06327362,18.25,-34.6781272,20.59
VVV-2012-BLG-0176,56569.03586559,14.721,0.025,269.0632683,18.98,-34.67813129,17.06
VVV-2012-BLG-0176,56569.03627122,14.729,0.037,269.06327172,21.62,-34.67812766,21.47
VVV-2012-BLG-0176,56737.40723708,14.749,0.017,269.06327723,6.86,-34.67812379,8.21
VVV-2012-BLG-0176,56737.40766532,14.763,0.034,269.0632687,13.95,-34.67812674,15.26
VVV-2012-BLG-0176,56873.21596043,14.839,0.094,269.06326273,42.53,-34.67815124,44.71
VVV-2012-BLG-0176,56873.21633579,14.93,0.096,269.06325773,74.42,-34.678153,78.42
VVV-2012-BLG-0176,56873.22789568,14.827,0.067,269.0632452,53.05,-34.67814676,52.46
VVV-2012-BLG-0176,56873.22829074,14.98,0.105,269.06324835,83.46,-34.67814667,86.79
VVV-2012-BLG-0176,56874.05756964,14.743,0.039,269.06327327,19.15,-34.6781256,21.84
VVV-2012-BLG-0176,56874.05799732,14.758,0.038,269.06326591,17.61,-34.67813026,19.46
VVV-2012-BLG-0176,56874.07247311,14.725,0.03,269.063256,17.41,-34.67812051,17.7
VVV-2012-BLG-0176,56874.07292223,14.715,0.025,269.06326719,14.44,-34.67812905,14.52
VVV-2012-BLG-0176,56874.08631912,14.724,0.027,269.06326862,14.17,-34.67812834,15.66
VVV-2012-BLG-0176,56874.08675858,14.769,0.03,269.06327283,14.07,-34.6781281,14.7
VVV-2012-BLG-0176,56874.15297598,14.789,0.036,269.06327196,13.43,-34.67812396,15.91
VVV-2012-BLG-0176,56874.15337863,14.749,0.026,269.06328348,9.55,-34.67812835,11.02
VVV-2012-BLG-0176,56886.14958153,14.736,0.037,269.06327249,17.49,-34.67812365,18.63
VVV-2012-BLG-0176,56886.14999059,14.694,0.034,269.06327622,15.75,-34.67812537,15.59
VVV-2012-BLG-0176,56897.14401425,14.769,0.045,269.06326418,29.09,-34.6781387,31.35
VVV-2012-BLG-0176,56897.14443206,14.69,0.036,269.06325331,25.5,-34.67812291,28.07
VVV-2012-BLG-0176,57113.25700062,14.78,0.055,269.0632825,20.11,-34.67813058,19.71
VVV-2012-BLG-0176,57113.25740716,14.787,0.047,269.06326983,16.72,-34.6781292,18.26
VVV-2012-BLG-0176,57226.03617586,14.799,0.035,269.06325936,18.8,-34.67813229,24.38
VVV-2012-BLG-0176,57226.03658681,14.774,0.037,269.06326051,19.37,-34.67813435,25.88
VVV-2012-BLG-0176,57226.11399568,14.9,0.106,269.06319544,88.26,-34.67815527,85.82
VVV-2012-BLG-0176,57226.11446583,14.761,0.106,269.06321861,82.31,-34.67817211,83.77
VVV-2012-BLG-0176,57227.00228102,14.755,0.022,269.06327419,7.96,-34.67812838,8.92
VVV-2012-BLG-0176,57227.0026754,14.745,0.016,269.06327781,5.43,-34.6781287,6.66
VVV-2012-BLG-0176,57247.08491946,14.843,0.104,269.063242,80.51,-34.67816615,78.32
VVV-2012-BLG-0176,57247.08530222,14.845,0.089,269.06321692,68.13,-34.6781676,67.9
VVV-2012-BLG-0176,57251.04465396,14.789,0.032,269.06326534,18.15,-34.67813017,20.33
VVV-2012-BLG-0176,57251.04503727,14.777,0.029,269.0632633,19.02,-34.67813384,17.13
VVV-2012-BLG-0176,57283.01734232,14.758,0.017,269.06327837,5.45,-34.67812758,6.43
VVV-2012-BLG-0176,57283.01768635,14.742,0.019,269.06327629,5.79,-34.67812844,6.09
VVV-2012-BLG-0176,57588.28219917,14.724,0.023,269.06326303,17.1,-34.67814116,18.69
VVV-2012-BLG-0176,57588.28259153,14.782,0.034,269.06326948,21.28,-34.67813684,24.14
VVV-2012-BLG-0176,57589.09807551,14.757,0.016,269.06327722,8.86,-34.67813062,9.17
VVV-2012-BLG-0176,57589.09849348,14.782,0.02,269.06328225,11.01,-34.67812407,12.72
VVV-2012-BLG-0176,57841.34606507,14.752,0.038,269.06326883,16.13,-34.67813781,18.74
VVV-2012-BLG-0176,57841.34646775,14.774,0.042,269.06326835,18.55,-34.6781335,20.35
VVV-2012-BLG-0176,58723.16593984,14.786,0.05,269.06325569,32.45,-34.67815306,37.85
VVV-2012-BLG-0176,58723.16630358,14.858,0.069,269.06324186,47.26,-34.67813544,54.15
VVV-2013-BLG-0370,55309.32345865,14.975,0.027,260.11914225,11.91,-36.08261883,13.92
VVV-2013-BLG-0370,55309.32377515,14.938,0.028,260.119138,11.96,-36.08261885,12.75
VVV-2013-BLG-0370,55309.32413311,15.015,0.044,260.11914315,13.9,-36.08263208,19.18
VVV-2013-BLG-0370,55484.02914107,15.001,0.044,260.11912923,26.58,-36.08262252,19.89
VVV-2013-BLG-0370,55484.02960882,14.972,0.033,260.11912885,22.31,-36.08261817,18.44
VVV-2013-BLG-0370,55690.39350068,14.971,0.033,260.11913666,17.66,-36.08263487,20.01
VVV-2013-BLG-0370,55690.39397363,14.995,0.035,260.1191333,17.06,-36.08262627,17.34
VVV-2013-BLG-0370,55696.36226711,14.967,0.035,260.11913976,16.41,-36.08261936,19.14
VVV-2013-BLG-0370,55696.36269289,14.929,0.033,260.11913786,18.97,-36.08261161,17.58
VVV-2013-BLG-0370,55697.32484763,14.943,0.03,260.11913889,11.03,-36.08262455,9.26
VVV-2013-BLG-0370,55697.32533042,14.963,0.032,260.11914113,10.85,-36.08262435,10.42
VVV-2013-BLG-0370,55795.09903811,14.959,0.041,260.11914069,32.83,-36.08262081,32.55
VVV-2013-BLG-0370,55795.09945319,14.981,0.036,260.11914704,30.83,-36.08263106,28.97
VVV-2013-BLG-0370,55807.06914515,14.998,0.03,260.1191433,17.14,-36.08262642,18.14
VVV-2013-BLG-0370,55807.06956151,14.967,0.031,260.11914023,15.12,-36.08262049,15.48
VVV-2013-BLG-0370,55825.10479791,14.981,0.038,260.11914156,23.93,-36.08262282,24.67
VVV-2013-BLG-0370,55825.10524347,14.959,0.031,260.1191351,14.89,-36.08262794,18.0
VVV-2013-BLG-0370,56084.15937813,14.949,0.022,260.1191369,8.68,-36.08262264,9.9
VVV-2013-BLG-0370,56084.15983236,14.983,0.026,260.11913957,9.58,-36.08262367,10.65
VVV-2013-BLG-0370,56089.25703995,14.984,0.028,260.11913726,11.07,-36.08262267,14.85
VVV-2013-BLG-0370,56089.25751763,14.953,0.027,260.11913727,10.87,-36.08262406,13.81
VVV-2013-BLG-0370,56094.21460526,14.942,0.025,260.11913015,10.43,-36.08262182,11.43
VVV-2013-BLG-0370,56094.21512004,14.951,0.019,260.11913597,8.98,-36.0826291,9.32
VVV-2013-BLG-0370,56096.07075781,14.996,0.06,260.11912819,39.88,-36.08261771,34.8
VVV-2013-BLG-0370,56096.07309122,14.978,0.036,260.11913978,26.99,-36.08262467,25.57
VVV-2013-BLG-0370,56099.1956106,15.234,0.139,260.11912658,109.1,-36.08265014,121.85
VVV-2013-BLG-0370,56099.19609055,15.066,0.149,260.11910701,109.23,-36.08265621,117.22
VVV-2013-BLG-0370,56112.22736493,14.98,0.039,260.11913132,18.56,-36.08261998,18.45
VVV-2013-BLG-0370,56112.22784208,14.947,0.024,260.11914198,8.17,-36.08262255,11.28
VVV-2013-BLG-0370,56114.14505822,14.998,0.024,260.11913742,16.36,-36.08262577,21.13
VVV-2013-BLG-0370,56114.14548289,15.005,0.029,260.11913182,14.71,-36.08262243,18.24
VVV-2013-BLG-0370,56122.10949612,14.975,0.024,260.11913465,13.05,-36.08261716,19.31
VVV-2013-BLG-0370,56122.10989105,14.957,0.023,260.11913417,9.41,-36.08262355,16.13
VVV-2013-BLG-0370,56123.03359457,14.971,0.049,260.11915221,35.32,-36.08261531,32.35
VVV-2013-BLG-0370,56124.00867306,15.009,0.033,260.11914033,28.74,-36.08262741,26.79
VVV-2013-BLG-0370,56124.00904936,14.944,0.039,260.11914523,33.94,-36.08263645,32.19
VVV-2013-BLG-0370,56124.97098104,14.96,0.036,260.11914926,28.94,-36.08262974,24.58
VVV-2013-BLG-0370,56124.97135692,14.922,0.028,260.11913425,18.57,-36.08262809,15.06
VVV-2013-BLG-0370,56126.11491032,14.957,0.022,260.11913124,13.1,-36.08261874,13.59
VVV-2013-BLG-0370,56126.11532219,14.922,0.021,260.11913491,11.62,-36.08262356,11.67
VVV-2013-BLG-0370,56126.17565922,14.957,0.027,260.1191349,10.89,-36.0826203,10.69
VVV-2013-BLG-0370,56126.17606816,14.977,0.022,260.11913788,7.82,-36.08261934,9.29
VVV-2013-BLG-0370,56128.20774335,14.97,0.04,260.11912783,18.68,-36.08262155,20.29
VVV-2013-BLG-0370,56130.10616139,15.03,0.038,260.11913271,23.09,-36.0826248,22.99
VVV-2013-BLG-0370,56130.10655372,14.954,0.033,260.11912921,16.8,-36.08261838,19.75
VVV-2013-BLG-0370,56130.21865265,15.006,0.033,260.11913752,19.24,-36.08262362,16.24
VVV-2013-BLG-0370,56130.21906576,14.961,0.032,260.11913719,18.51,-36.08262045,15.1
VVV-2013-BLG-0370,56133.00220095,14.982,0.028,260.11913422,12.65,-36.08262117,12.39
VVV-2013-BLG-0370,56133.00257726,14.986,0.032,260.11913707,14.21,-36.08262287,14.0
VVV-2013-BLG-0370,56133.07934687,14.965,0.023,260.11913582,10.46,-36.08262489,9.64
VVV-2013-BLG-0370,56133.07974194,15.005,0.02,260.11913721,9.69,-36.08262146,8.5
VVV-2013-BLG-0370,56134.04074196,14.968,0.032,260.119138,21.92,-36.08262322,23.44
VVV-2013-BLG-0370,56134.04116655,14.992,0.044,260.11913824,27.26,-36.08262977,28.38
VVV-2013-BLG-0370,56135.15238077,15.026,0.063,260.11912084,43.95,-36.08263291,45.05
VVV-2013-BLG-0370,56141.17023544,14.959,0.023,260.11913664,14.13,-36.08262244,13.72
VVV-2013-BLG-0370,56141.17062085,14.979,0.026,260.11913815,14.71,-36.08263103,14.81
VVV-2013-BLG-0370,56144.01573737,14.952,0.025,260.11913668,20.46,-36.08262731,21.71
VVV-2013-BLG-0370,56144.01611998,14.958,0.035,260.11912504,22.33,-36.08262461,18.74
VVV-2013-BLG-0370,56151.02284346,14.975,0.03,260.11912453,19.84,-36.08262264,22.65
VVV-2013-BLG-0370,56151.02324673,14.97,0.031,260.11913239,18.26,-36.08262625,22.98
VVV-2013-BLG-0370,56156.02664965,15.039,0.039,260.11914038,27.16,-36.08262392,24.69
VVV-2013-BLG-0370,56156.02706346,14.956,0.033,260.11913818,21.46,-36.08262797,23.68
VVV-2013-BLG-0370,56162.10425977,14.979,0.04,260.1191333,23.02,-36.08262291,22.28
VVV-2013-BLG-0370,56162.10464012,14.984,0.031,260.11913828,22.49,-36.08262027,20.69
VVV-2013-BLG-0370,56163.03221762,14.961,0.022,260.11913212,9.64,-36.08262633,10.66
VVV-2013-BLG-0370,56163.03259995,14.966,0.022,260.11913711,10.58,-36.08262291,12.05
VVV-2013-BLG-0370,56175.99987371,14.991,0.045,260.11913244,43.99,-36.08264135,38.08
VVV-2013-BLG-0370,56176.00029095,14.966,0.042,260.11913672,27.55,-36.08262357,28.7
VVV-2013-BLG-0370,56176.07617176,14.978,0.031,260.11914117,25.58,-36.08262542,27.01
VVV-2013-BLG-0370,56188.05396266,14.969,0.029,260.11913063,20.83,-36.08263047,19.13
VVV-2013-BLG-0370,56188.05438964,14.924,0.035,260.11913496,19.16,-36.08262295,18.77
VVV-2013-BLG-0370,56202.04079069,14.972,0.032,260.11914121,17.53,-36.08262106,13.51
VVV-2013-BLG-0370,56202.04127995,14.95,0.029,260.11913908,15.73,-36.08262596,12.42
VVV-2013-BLG-0370,56213.99036719,14.969,0.03,260.11914074,22.17,-36.08262433,20.46
VVV-2013-BLG-0370,56213.99074986,14.92,0.037,260.11912442,25.72,-36.08262505,24.77
VVV-2013-BLG-0370,56428.4015043,14.951,0.088,260.11912431,83.57,-36.08266276,94.49
VVV-2013-BLG-0370,56428.40189923,14.841,0.052,260.11911486,42.84,-36.08262722,41.24
VVV-2013-BLG-0370,56478.98749574,14.717,0.045,260.11913821,21.24,-36.08262844,23.14
VVV-2013-BLG-0370,56478.98787221,14.755,0.031,260.11913526,22.29,-36.08262644,22.96
VVV-2013-BLG-0370,56488.97683442,14.722,0.026,260.1191414,17.55,-36.08262463,12.27
VVV-2013-BLG-0370,56488.97724487,14.717,0.021,260.11913706,18.01,-36.08262575,13.6
VVV-2013-BLG-0370,56490.21432526,14.71,0.026,260.11913322,16.58,-36.08262669,15.52
VVV-2013-BLG-0370,56490.2147294,14.698,0.027,260.11913912,12.1,-36.08262618,14.13
VVV-2013-BLG-0370,56501.02394756,14.634,0.036,260.11913828,16.31,-36.08262407,20.32
VVV-2013-BLG-0370,56501.02435106,14.69,0.058,260.11912621,32.32,-36.08262755,41.13
VVV-2013-BLG-0370,56502.08468967,14.624,0.022,260.11913916,10.12,-36.0826258,9.66
VVV-2013-BLG-0370,56502.08510295,14.62,0.027,260.11914128,12.55,-36.08262341,13.05
VVV-2013-BLG-0370,56503.1224095,14.611,0.028,260.11913402,11.81,-36.08262741,11.16
VVV-2013-BLG-0370,56503.12280556,14.606,0.02,260.11913748,7.58,-36.08262461,7.26
VVV-2013-BLG-0370,56505.00983528,14.836,0.104,260.11911069,60.06,-36.08262553,50.58
VVV-2013-BLG-0370,56505.01028809,14.546,0.056,260.11913959,28.68,-36.08261945,31.75
VVV-2013-BLG-0370,56506.075978,14.646,0.02,260.11913214,11.64,-36.08262473,12.82
VVV-2013-BLG-0370,56506.07641316,14.618,0.02,260.11913669,11.1,-36.08262633,10.57
VVV-2013-BLG-0370,56513.99638132,14.586,0.035,260.11913837,26.98,-36.08263229,27.39
VVV-2013-BLG-0370,56513.99677687,14.527,0.029,260.11913656,20.74,-36.08262642,20.05
VVV-2013-BLG-0370,56514.09157547,14.577,0.034,260.11913077,28.1,-36.08263102,26.9
VVV-2013-BLG-0370,56514.09198515,14.587,0.041,260.11912848,30.66,-36.08263254,32.93
VVV-2013-BLG-0370,56515.00806179,14.592,0.03,260.11912986,19.03,-36.08261783,21.09
VVV-2013-BLG-0370,56515.00845526,14.543,0.034,260.11913046,22.26,-36.08262692,24.16
VVV-2013-BLG-0370,56515.11744651,14.555,0.025,260.11913548,14.74,-36.08262703,16.91
VVV-2013-BLG-0370,56515.11784086,14.544,0.024,260.11913682,11.83,-36.08262291,14.2
VVV-2013-BLG-0370,56527.00480016,14.473,0.025,260.11913517,11.29,-36.08262792,14.68
VVV-2013-BLG-0370,56527.00522709,14.477,0.014,260.11913582,6.22,-36.08262397,7.71
VVV-2013-BLG-0370,56531.14210735,14.494,0.027,260.11913649,21.57,-36.08263222,23.13
VVV-2013-BLG-0370,56531.14248299,14.454,0.025,260.11913822,17.44,-36.08262174,21.36
VVV-2013-BLG-0370,56553.00441697,14.589,0.022,260.11913558,8.58,-36.08262458,8.93
VVV-2013-BLG-0370,56553.00488596,14.57,0.026,260.11913566,7.66,-36.08262625,8.57
VVV-2013-BLG-0370,56566.03061691,14.72,0.023,260.11913219,12.57,-36.08262808,13.6
VVV-2013-BLG-0370,56566.03100517,14.721,0.023,260.11913606,11.38,-36.08262619,12.8
VVV-2013-BLG-0370,56578.01307304,14.851,0.029,260.11912875,15.82,-36.08262587,13.91
VVV-2013-BLG-0370,56578.01345568,14.799,0.023,260.11914314,14.49,-36.08263057,13.55
VVV-2013-BLG-0370,56806.28964144,14.975,0.06,260.11913744,44.38,-36.08261534,52.88
VVV-2013-BLG-0370,56806.29005882,15.01,0.095,260.11912415,70.28,-36.08262943,79.41
VVV-2013-BLG-0370,56810.24728356,14.99,0.027,260.11913449,15.88,-36.08262754,14.01
VVV-2013-BLG-0370,56810.24769954,14.97,0.028,260.11914173,13.83,-36.08262775,11.84
VVV-2013-BLG-0370,56814.1130257,14.976,0.027,260.11913567,9.47,-36.08262133,12.55
VVV-2013-BLG-0370,56814.11340879,14.967,0.032,260.11913455,10.56,-36.08263188,13.29
VVV-2013-BLG-0370,56817.0812443,15.036,0.051,260.11913392,44.45,-36.08262231,40.26
VVV-2013-BLG-0370,56817.08166701,14.966,0.04,260.11915026,40.31,-36.08263516,32.49
VVV-2013-BLG-0370,56827.11652664,15.024,0.036,260.11913527,29.63,-36.08262948,32.34
VVV-2013-BLG-0370,56827.11695106,14.99,0.051,260.11914819,39.36,-36.0826293,35.63
VVV-2013-BLG-0370,56827.22420721,15.005,0.06,260.11912324,53.4,-36.0826242,52.64
VVV-2013-BLG-0370,56827.22460963,14.977,0.049,260.11912511,35.54,-36.08262419,34.01
VVV-2013-BLG-0370,56830.02080833,14.983,0.031,260.11914082,13.26,-36.08262975,13.41
VVV-2013-BLG-0370,56830.02119073,14.966,0.026,260.11913829,9.41,-36.08262761,8.96
VVV-2013-BLG-0370,56831.11935636,14.965,0.034,260.11913542,19.48,-36.08262947,20.82
VVV-2013-BLG-0370,56831.11976663,15.067,0.033,260.11912642,20.34,-36.0826258,21.49
VVV-2013-BLG-0370,56836.26214349,14.999,0.075,260.11912858,64.75,-36.08261731,67.61
VVV-2013-BLG-0370,56836.26258849,15.026,0.085,260.11913964,76.12,-36.08261041,86.5
VVV-2013-BLG-0370,56837.22866618,14.939,0.027,260.11913409,14.28,-36.08262284,18.94
VVV-2013-BLG-0370,56837.22907931,15.031,0.044,260.11913558,23.76,-36.08262635,27.75
VVV-2013-BLG-0370,56838.07718509,14.953,0.027,260.11913826,13.99,-36.08262909,14.07
VVV-2013-BLG-0370,56838.07759237,14.947,0.033,260.11913554,15.0,-36.08262324,19.07
VVV-2013-BLG-0370,56838.18142177,14.987,0.033,260.11912901,17.43,-36.08262575,20.88
VVV-2013-BLG-0370,56838.1818483,14.947,0.034,260.11913804,17.17,-36.0826239,20.11
VVV-2013-BLG-0370,56841.13298829,14.982,0.029,260.11913742,15.19,-36.08262416,20.97
VVV-2013-BLG-0370,56841.1334106,14.951,0.032,260.11912815,20.14,-36.08262667,25.23
VVV-2013-BLG-0370,56851.1208813,14.987,0.026,260.11913913,11.0,-36.08262688,15.39
VVV-2013-BLG-0370,56851.12128472,14.987,0.034,260.11912946,17.25,-36.08262925,21.35
VVV-2013-BLG-0370,56883.18530875,15.009,0.034,260.11913658,19.93,-36.08262192,20.62
VVV-2013-BLG-0370,56883.18571351,14.948,0.038,260.11913114,18.51,-36.08262165,19.22
VVV-2013-BLG-0370,56886.10418614,14.962,0.033,260.11913277,24.61,-36.08261963,21.27
VVV-2013-BLG-0370,56886.10459111,14.996,0.036,260.11913949,25.2,-36.08262272,23.81
VVV-2013-BLG-0370,56910.07214067,14.996,0.035,260.11912839,20.49,-36.08262923,24.36
VVV-2013-BLG-0370,56910.07256641,14.969,0.032,260.11913368,18.12,-36.08261932,20.86
VVV-2013-BLG-0370,56919.11171362,15.005,0.033,260.11912351,25.2,-36.08262134,22.32
VVV-2013-BLG-0370,56919.11229813,14.954,0.037,260.11913088,29.95,-36.08262963,26.63
VVV-2013-BLG-0370,57201.00699013,14.939,0.094,260.11914091,60.36,-36.08263613,47.37
VVV-2013-BLG-0370,57201.00741353,15.1,0.1,260.11916813,71.78,-36.0826597,62.09
VVV-2013-BLG-0370,57206.00027943,14.985,0.033,260.11912475,23.25,-36.082627,22.41
VVV-2013-BLG-0370,57233.97700647,15.063,0.08,260.11913183,81.27,-36.08263301,70.9
VVV-2013-BLG-0370,57233.97747287,14.983,0.075,260.11913863,63.36,-36.08263479,59.97
VVV-2013-BLG-0370,57239.06655585,14.998,0.023,260.11912878,9.97,-36.08263206,13.46
VVV-2013-BLG-0370,57239.06702193,14.95,0.027,260.1191373,11.13,-36.08263344,12.86
VVV-2013-BLG-0370,57239.09398069,14.981,0.032,260.11913069,17.06,-36.0826247,18.46
VVV-2013-BLG-0370,57239.09436912,14.951,0.029,260.119135,13.08,-36.08262696,16.03
VVV-2013-BLG-0370,57246.03772262,15.045,0.053,260.11914033,38.65,-36.08263394,40.01
VVV-2013-BLG-0370,57246.03817376,15.031,0.059,260.1191292,48.84,-36.08262534,43.51
VVV-2013-BLG-0370,57259.04356985,14.981,0.026,260.11913696,16.4,-36.08262534,16.69
VVV-2013-BLG-0370,57259.04400101,14.966,0.028,260.1191336,13.42,-36.0826254,15.2
VVV-2013-BLG-0370,57584.12918991,14.96,0.026,260.11913253,11.23,-36.08263448,14.23
VVV-2013-BLG-0370,57584.12959857,14.961,0.027,260.11912595,10.86,-36.08262893,11.86
VVV-2013-BLG-0370,57926.31479222,15.036,0.091,260.11912446,75.6,-36.08262479,72.65
VVV-2013-BLG-0370,57926.31521921,15.165,0.127,260.11913274,98.32,-36.08262576,94.4
VVV-2013-BLG-0370,57933.31314737,15.069,0.059,260.11913039,51.0,-36.08264369,42.24
VVV-2013-BLG-0370,57933.31356775,14.938,0.073,260.11912427,42.08,-36.08263515,38.47
VVV-2013-BLG-0370,58210.32843947,14.996,0.048,260.11912824,27.41,-36.08263798,28.07
VVV-2013-BLG-0370,58210.32883316,14.992,0.042,260.11913364,23.5,-36.08262737,22.7
VVV-2013-BLG-0370,58263.2272984,14.961,0.034,260.11912876,12.1,-36.08263326,17.0
VVV-2013-BLG-0370,58263.22772857,15.026,0.038,260.11913001,16.18,-36.08263215,19.86
VVV-2013-BLG-0370,58264.1747768,14.99,0.042,260.11911294,31.38,-36.08263745,33.82
VVV-2013-BLG-0370,58264.17521476,14.993,0.06,260.11911624,31.57,-36.0826366,31.78
VVV-2013-BLG-0370,58335.01711752,14.906,0.038,260.11913325,26.83,-36.08262713,23.12
VVV-2013-BLG-0370,58335.01762018,15.001,0.039,260.11912336,19.41,-36.08263359,20.86
VVV-2013-BLG-0370,58339.08041494,14.986,0.031,260.11913137,12.72,-36.08263246,13.12
VVV-2013-BLG-0370,58339.08088565,14.94,0.047,260.1191396,18.12,-36.08263881,17.82
VVV-2013-BLG-0370,58346.0447528,14.943,0.027,260.11913305,12.68,-36.08262958,12.63
VVV-2013-BLG-0370,58346.04517977,14.97,0.032,260.11913326,13.0,-36.08263347,11.37
VVV-2013-BLG-0370,58358.9934277,14.964,0.032,260.11912784,19.21,-36.08263357,22.32
VVV-2013-BLG-0370,58358.99379095,14.96,0.038,260.11912226,23.51,-36.08262898,28.07
VVV-2013-BLG-0370,58360.01565511,14.969,0.039,260.11912476,16.99,-36.08263029,17.83
VVV-2013-BLG-0370,58360.01608096,14.935,0.03,260.11912566,13.6,-36.08263201,13.16
VVV-2013-BLG-0370,58362.99051429,15.014,0.037,260.1191165,24.92,-36.08263554,26.01
VVV-2013-BLG-0370,58362.99089725,14.939,0.037,260.11913592,20.09,-36.08262726,20.36
VVV-2013-BLG-0370,58708.18580331,14.879,0.087,260.11911704,57.91,-36.08263479,66.75
VVV-2013-BLG-0370,58708.1871752,15.094,0.086,260.11914861,76.32,-36.08262851,61.51

